Serendipitous Syzygies of Scattering Amplitudes

We study linear relations between color-ordered all-plus amplitudes at one loop in Yang--Mills theory. We show that on general grounds, there are $(n-1)!/2-2$ relations for $n\ge 5$, leaving only two independent color-ordered amplitudes. We present two complementary approaches to finding such relations: one using numerical linear algebra and the other using syzygies in computational algebraic geometry. We obtain explicit forms for all relations through $n=7$. We also study relations for the tree-level MHV amplitudes through $n=8$. The latter relations include the well-known color and Bern--Carrasco--Johansson identities.

==> anc/syzygies5-ap.m <==
(* ::Package:: *)

(* syzygies5-ap.m, syzygies for the one-loop five-point all-plus amplitude *)

(* Ordered permutations corresponding to syzygy-vector entries,
   $S_5^*$ as in eq. (7.4) *)
S5star = {{1, 2, 3, 4, 5}, {1, 2, 3, 5, 4}, {1, 2, 4, 3, 5}, {1, 2, 4, 5, 3}, 
    {1, 2, 5, 3, 4}, {1, 2, 5, 4, 3}, {1, 3, 2, 4, 5}, {1, 3, 2, 5, 4}, {1, 
    3, 4, 2, 5}, {1, 3, 5, 2, 4}, {1, 4, 2, 3, 5}, {1, 4, 3, 2, 5}}

(* Five-point syzygies; s[k<i>,k<j>] denotes $s_{ij}$ *)
syzygies5ap = {{1, 0, -1, -1, 0, 1, 1, 0, -1, 0, 0, 0}, 
     {0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 1, 0}, {-1, 1, 0, 0, 1, -1, 0, -1, 0, 
      0, 0, 1}, {0, 0, -1, 1, -1, 1, 0, 0, 1, 1, 0, 0}, 
     {1, -1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 0}, {-1, 0, 0, 0, 0, 1, 1, -1, 1, 
      0, 0, -1}, {0, 0, 0, s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] - s[k2, k3]*s[k4, k5] - 
       s[k3, k4]*s[k4, k5], -(s[k1, k2]*s[k1, k5]) - s[k1, k5]*s[k2, k3] + 
       s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 
       s[k3, k4]*s[k4, k5], 0, 0, s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] - 
       s[k1, k5]*s[k4, k5], s[k1, k2]*s[k1, k5] + s[k1, k5]*s[k2, k3] - 
       s[k1, k2]*s[k3, k4] - s[k2, k3]*s[k3, k4] + s[k1, k2]*s[k4, k5] - 
       s[k2, k3]*s[k4, k5], 0, s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] + 
       s[k2, k3]*s[k3, k4] - s[k1, k2]*s[k4, k5] - s[k1, k5]*s[k4, k5] + 
       s[k2, k3]*s[k4, k5], 0}, {0, 0, s[k1, k5]*s[k2, k3] - s[k2, k3]^2 + 
       s[k1, k5]*s[k3, k4] - s[k2, k3]*s[k3, k4] + s[k1, k5]*s[k4, k5] + 
       s[k2, k3]*s[k4, k5], 0, 0, s[k1, k2]^2 + s[k1, k2]*s[k1, k5] - 
       s[k1, k5]*s[k2, k3] + s[k2, k3]^2 - s[k1, k2]*s[k3, k4] - 
       s[k1, k5]*s[k3, k4] + s[k2, k3]*s[k3, k4] - s[k1, k2]*s[k4, k5] - 
       s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5], 
      s[k1, k2]^2 + s[k1, k2]*s[k1, k5] - s[k1, k5]*s[k2, k3] + s[k2, k3]^2 - 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] + s[k2, k3]*s[k3, k4] - 
       s[k1, k2]*s[k4, k5] - s[k2, k3]*s[k4, k5] - s[k3, k4]*s[k4, k5], 0, 0, 
      -s[k1, k2]^2 - s[k1, k2]*s[k1, k5] - s[k1, k5]*s[k2, k3] + 
       s[k2, k3]^2 + s[k1, k2]*s[k3, k4] + s[k2, k3]*s[k3, k4] + 
       s[k1, k2]*s[k4, k5] - s[k2, k3]*s[k4, k5], 0, 
      -s[k1, k2]^2 - s[k1, k2]*s[k1, k5] + s[k1, k2]*s[k3, k4] + 
       s[k1, k5]*s[k3, k4] + s[k1, k2]*s[k4, k5] + s[k3, k4]*s[k4, k5]}, 
     {0, s[k1, k5]^2 - s[k1, k5]*s[k2, k3] - s[k1, k5]*s[k3, k4] - 
       s[k2, k3]*s[k3, k4] + s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5], 0, 0, 
      0, -s[k1, k2]^2 - s[k1, k5]^2 - s[k1, k2]*s[k2, k3] + 
       s[k1, k5]*s[k2, k3] + s[k1, k2]*s[k3, k4] + s[k1, k5]*s[k3, k4] + 
       s[k2, k3]*s[k3, k4] + s[k1, k2]*s[k4, k5] - s[k1, k5]*s[k4, k5] + 
       s[k2, k3]*s[k4, k5], -s[k1, k2]^2 - s[k1, k2]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] + s[k1, k2]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 
       s[k3, k4]*s[k4, k5], 0, 0, s[k1, k2]^2 - s[k1, k5]^2 + 
       s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] - s[k1, k2]*s[k3, k4] + 
       s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] - s[k1, k5]*s[k4, k5], 0, 
      s[k1, k2]^2 + s[k1, k5]^2 + s[k1, k2]*s[k2, k3] - s[k1, k5]*s[k2, k3] - 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] + 
       s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5] - s[k3, k4]*s[k4, k5]}, 
     {0, -(s[k1, k2]*s[k1, k5]) - s[k1, k5]*s[k2, k3] - s[k1, k2]*s[k3, k4] - 
       s[k1, k5]*s[k3, k4] + s[k2, k3]*s[k3, k4] + s[k3, k4]^2 - 
       s[k1, k2]*s[k4, k5] + s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 
       s[k4, k5]^2, s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] + s[k1, k5]*s[k3, k4] - s[k2, k3]*s[k3, k4] - 
       s[k3, k4]^2 + s[k1, k2]*s[k4, k5] - s[k1, k5]*s[k4, k5] + 
       s[k2, k3]*s[k4, k5] - s[k4, k5]^2, 0, 0, 0, -(s[k1, k2]*s[k1, k5]) - 
       s[k1, k5]*s[k2, k3] - s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] + 
       s[k2, k3]*s[k3, k4] + s[k3, k4]^2, 0, 0, s[k1, k2]*s[k3, k4] + 
       s[k1, k5]*s[k3, k4] - s[k2, k3]*s[k3, k4] - s[k3, k4]^2 - 
       s[k1, k2]*s[k4, k5] + s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 
       s[k4, k5]^2, 0, -(s[k1, k2]*s[k2, k3]) - s[k1, k5]*s[k2, k3] - 
       s[k1, k2]*s[k4, k5] + s[k1, k5]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 
       s[k4, k5]^2}}

(* Generators forfive-point syzygies, eq. (7.5) *)
generators5ap = {{0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -1}, 
     {0, 0, 0, s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] - s[k2, k3]*s[k4, k5] - 
       s[k3, k4]*s[k4, k5], -(s[k1, k2]*s[k1, k5]) - s[k1, k5]*s[k2, k3] + 
       s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 
       s[k3, k4]*s[k4, k5], 0, 0, s[k1, k2]*s[k2, k3] + s[k1, k5]*s[k2, k3] + 
       s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] - s[k1, k2]*s[k4, k5] - 
       s[k1, k5]*s[k4, k5], s[k1, k2]*s[k1, k5] + s[k1, k5]*s[k2, k3] - 
       s[k1, k2]*s[k3, k4] - s[k2, k3]*s[k3, k4] + s[k1, k2]*s[k4, k5] - 
       s[k2, k3]*s[k4, k5], 0, s[k1, k2]*s[k3, k4] - s[k1, k5]*s[k3, k4] + 
       s[k2, k3]*s[k3, k4] - s[k1, k2]*s[k4, k5] - s[k1, k5]*s[k4, k5] + 
       s[k2, k3]*s[k4, k5], 0}}


==> anc/syzygies6-mhv.m <==
(* ::Package:: *)

(* syzygies6-mhv.m, syzygies for the tree-level six-point MHV amplitude *)
(* Momenta k1 and k3 are associated to negative, the remaining ones with positive helicities*)

(* Ordered permutations corresponding to syzygy-vector entries,
   $S_6^*$ as in eq. (7.4) *)
S6star = {{1, 2, 3, 4, 5, 6}, {1, 2, 3, 4, 6, 5}, {1, 2, 3, 5, 4, 6}, {1, 2,
    3, 5, 6, 4}, {1, 2, 3, 6, 4, 5}, {1, 2, 3, 6, 5, 4}, {1, 2, 4, 3, 5, 6},
    {1, 2, 4, 3, 6, 5}, {1, 2, 4, 5, 3, 6}, {1, 2, 4, 5, 6, 3}, {1, 2, 4, 6,
    3, 5}, {1, 2, 4, 6, 5, 3}, {1, 2, 5, 3, 4, 6}, {1, 2, 5, 3, 6, 4}, {1, 2,
    5, 4, 3, 6}, {1, 2, 5, 4, 6, 3}, {1, 2, 5, 6, 3, 4}, {1, 2, 5, 6, 4, 3},
    {1, 2, 6, 3, 4, 5}, {1, 2, 6, 3, 5, 4}, {1, 2, 6, 4, 3, 5}, {1, 2, 6, 4,
    5, 3}, {1, 2, 6, 5, 3, 4}, {1, 2, 6, 5, 4, 3}, {1, 3, 2, 4, 5, 6}, {1, 3,
    2, 4, 6, 5}, {1, 3, 2, 5, 4, 6}, {1, 3, 2, 5, 6, 4}, {1, 3, 2, 6, 4, 5},
    {1, 3, 2, 6, 5, 4}, {1, 3, 4, 2, 5, 6}, {1, 3, 4, 2, 6, 5}, {1, 3, 4, 5,
    2, 6}, {1, 3, 4, 6, 2, 5}, {1, 3, 5, 2, 4, 6}, {1, 3, 5, 2, 6, 4}, {1, 3,
    5, 4, 2, 6}, {1, 3, 5, 6, 2, 4}, {1, 3, 6, 2, 4, 5}, {1, 3, 6, 2, 5, 4},
    {1, 3, 6, 4, 2, 5}, {1, 3, 6, 5, 2, 4}, {1, 4, 2, 3, 5, 6}, {1, 4, 2, 3,
    6, 5}, {1, 4, 2, 5, 3, 6}, {1, 4, 2, 6, 3, 5}, {1, 4, 3, 2, 5, 6}, {1, 4,
    3, 2, 6, 5}, {1, 4, 3, 5, 2, 6}, {1, 4, 3, 6, 2, 5}, {1, 4, 5, 2, 3, 6},
    {1, 4, 5, 3, 2, 6}, {1, 4, 6, 2, 3, 5}, {1, 4, 6, 3, 2, 5}, {1, 5, 2, 3,
    4, 6}, {1, 5, 2, 4, 3, 6}, {1, 5, 3, 2, 4, 6}, {1, 5, 3, 4, 2, 6}, {1, 5,
    4, 2, 3, 6}, {1, 5, 4, 3, 2, 6}};

(* Six-point syzygies; s[k<i>,k<j>] denotes $s_{ij}$ *)
syzygies6mhv = {{1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0},
 {1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0},
 {-1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0},
 {-1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0},
 {1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1},
 {-s[k2, k3] + s[k2, k3, k4], 0, -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -s[k2, k3] + s[k2, k3, k4], 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], 0,
  -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-s[k1, k6] + s[k2, k3], -s[k1, k6] + s[k2, k3] - s[k5, k6], 0, 0, -s[k1, k6] + s[k2, k3] + s[k4, k5] - s[k1, k2, k3], 0, -s[k1, k6] + s[k2, k3] + s[k3, k4],
  -s[k1, k6] + s[k2, k3] + s[k3, k4] - s[k5, k6], -s[k1, k6] + s[k2, k3] - s[k4, k5] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k6], -s[k1, k6] + s[k2, k3] - s[k5, k6], 0, 0, -s[k1, k6] + s[k2, k3] + s[k4, k5] - s[k1, k2, k3], 0, -s[k1, k6],
  -s[k1, k6] + s[k2, k3] + s[k3, k4] - s[k5, k6], -s[k1, k6], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k6], -s[k1, k6] - s[k5, k6], -s[k1, k6], s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4],
  s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], -s[k1, k6], -s[k1, k6] - s[k5, k6], 0, 0,
  -s[k1, k2] - s[k1, k6] - s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {s[k1, k6], s[k1, k6] - s[k2, k3] + s[k5, k6], s[k1, k6], -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4],
  -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], s[k1, k6], s[k1, k6] - s[k2, k3] - s[k3, k4] + s[k5, k6], 0, 0,
  s[k1, k6] + s[k5, k6] - s[k2, k3, k4], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k6] + s[k2, k3, k4], -s[k1, k6] - s[k5, k6] + s[k2, k3, k4], -s[k1, k6] + s[k4, k5] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k6] - s[k3, k4] + s[k2, k3, k4] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {0, 0, 0, -s[k1, k6] + s[k4, k5] + s[k2, k3, k4], -s[k1, k6] - s[k5, k6] + s[k2, k3, k4], -s[k1, k6] + s[k4, k5] - s[k5, k6] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k6] - s[k3, k4] + s[k2, k3, k4] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4],
  -s[k2, k3] - s[k3, k4] + s[k4, k5] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k6], s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], s[k1, k6] + s[k5, k6] - s[k2, k3, k4], s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, -s[k1, k6],
  s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], -s[k1, k6], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {s[k1, k6], s[k1, k6] + s[k5, k6] - s[k2, k3, k4], s[k1, k6], s[k1, k6] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3], s[k1, k6] + s[k5, k6] - s[k2, k3, k4],
  s[k1, k6] - s[k4, k5] + s[k5, k6] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, s[k1, k6], s[k1, k6] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3], 0, 0, s[k1, k2] - s[k3, k4] - s[k5, k6] + s[k2, k3, k4], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -s[k1, k6] - s[k2, k3] + s[k4, k5] + s[k2, k3, k4], -s[k1, k6] - s[k5, k6] + s[k2, k3, k4], -s[k1, k6] + s[k4, k5] - s[k5, k6] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k6] - s[k2, k3] + s[k4, k5] + s[k2, k3, k4], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k6], -s[k1, k6] - s[k5, k6], 0, 0, -s[k1, k6] + s[k4, k5] - s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -s[k1, k2] - s[k1, k6] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k6], -s[k1, k6] + s[k4, k5] + s[k5, k6] - s[k1, k2, k3], 0, -s[k1, k6] + s[k4, k5] - s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k6] + s[k3, k4, k5], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4],
  -s[k2, k3] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], -s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -s[k1, k6], s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], s[k1, k6] + s[k5, k6] - s[k2, k3, k4],
  s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4], 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, s[k1, k6] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3], 0,
  s[k1, k6] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {-s[k1, k6], -s[k1, k6] - s[k5, k6] + s[k2, k3, k4], -s[k1, k6], -s[k1, k6] + s[k4, k5] + s[k5, k6] - s[k1, k2, k3], -s[k1, k6] - s[k5, k6] + s[k2, k3, k4],
  -s[k1, k6] + s[k4, k5] - s[k5, k6] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k6] - s[k5, k6] + s[k2, k3, k4], -s[k1, k6] + s[k4, k5] - s[k5, k6] + s[k2, k3, k4], 0, 0,
  s[k1, k2] - s[k3, k4] - s[k5, k6] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, s[k1, k6], s[k1, k6] - s[k4, k5] - s[k5, k6] + s[k1, k2, k3], 0, s[k1, k6] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k6] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, s[k1, k6]*(s[k2, k3] - s[k4, k5] - s[k2, k3, k4]), s[k1, k6]*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4]),
  (s[k4, k5] + s[k5, k6] - s[k1, k2, k3])*(s[k1, k6] + s[k5, k6] - s[k2, k3, k4]), (s[k1, k6] + s[k5, k6])*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4]), 0, 0,
  -(s[k1, k6]*(s[k2, k3] + s[k3, k4] - s[k2, k3, k4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0}, {0, 0, s[k1, k6]*s[k4, k5], (s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])*(-s[k1, k6] + s[k2, k3, k4]),
  -((s[k1, k6] + s[k5, k6] - s[k2, k3, k4])*(s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])),
  -((s[k1, k6] + s[k5, k6] - s[k2, k3, k4])*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])), 0, 0, 0, 0, -((s[k2, k3] + s[k3, k4] - s[k2, k3, k4])*(-s[k1, k6] - s[k5, k6] + s[k2, k3, k4])),
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k6]*s[k4, k5], (s[k2, k3] - s[k4, k5] - s[k2, k3, k4])*(-s[k1, k6] - s[k5, k6] + s[k2, k3, k4]), 0, 0,
  -((s[k1, k6] + s[k5, k6] - s[k2, k3, k4])*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])), (s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])*
   (-s[k1, k6] + s[k4, k5] - s[k5, k6] + s[k2, k3, k4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4])*
   (s[k1, k6] + s[k3, k4] - s[k2, k3, k4] - s[k3, k4, k5]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k6]*(s[k2, k3] - s[k4, k5] - s[k2, k3, k4]), s[k1, k6]*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4]),
  (s[k4, k5] + s[k5, k6] - s[k1, k2, k3])*(s[k1, k6] + s[k5, k6] - s[k2, k3, k4]), (s[k1, k6] + s[k5, k6])*(s[k2, k3] + s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4]), 0, 0, s[k1, k6]*s[k3, k4], 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};

(* Generators for six-point syzygies, eq. (8.3) *)
generators6mhv = {{0, 0, s[k1, k6] (-s[k2, k4] - s[k3, k4] - s[k4, k5]),
  s[k1, k4] s[k1, k6], s[k1, k5] s[k4, k6],
  s[k1, k4] (s[k1, k6] + s[k5, k6]), 0, 0, s[k1, k6] s[k2, k4], 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0}};


==> anc/syzygies7-ap.m <==
(* ::Package:: *)

(* syzygies7-ap.m, syzygies for the one-loop seven-point all-plus amplitude *)

(* Ordered permutations corresponding to syzygy-vector entries,
   $S_7^*$ as defined below eq. (3.1) *)
S7star = {{1, 2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 7, 6}, {1, 2, 3, 4, 6, 5, 7}, {1, 2, 3, 4, 6, 7, 5}, {1, 2, 3, 4, 7, 5, 6},
 {1, 2, 3, 4, 7, 6, 5}, {1, 2, 3, 5, 4, 6, 7}, {1, 2, 3, 5, 4, 7, 6}, {1, 2, 3, 5, 6, 4, 7}, {1, 2, 3, 5, 6, 7, 4},
 {1, 2, 3, 5, 7, 4, 6}, {1, 2, 3, 5, 7, 6, 4}, {1, 2, 3, 6, 4, 5, 7}, {1, 2, 3, 6, 4, 7, 5}, {1, 2, 3, 6, 5, 4, 7},
 {1, 2, 3, 6, 5, 7, 4}, {1, 2, 3, 6, 7, 4, 5}, {1, 2, 3, 6, 7, 5, 4}, {1, 2, 3, 7, 4, 5, 6}, {1, 2, 3, 7, 4, 6, 5},
 {1, 2, 3, 7, 5, 4, 6}, {1, 2, 3, 7, 5, 6, 4}, {1, 2, 3, 7, 6, 4, 5}, {1, 2, 3, 7, 6, 5, 4}, {1, 2, 4, 3, 5, 6, 7},
 {1, 2, 4, 3, 5, 7, 6}, {1, 2, 4, 3, 6, 5, 7}, {1, 2, 4, 3, 6, 7, 5}, {1, 2, 4, 3, 7, 5, 6}, {1, 2, 4, 3, 7, 6, 5},
 {1, 2, 4, 5, 3, 6, 7}, {1, 2, 4, 5, 3, 7, 6}, {1, 2, 4, 5, 6, 3, 7}, {1, 2, 4, 5, 6, 7, 3}, {1, 2, 4, 5, 7, 3, 6},
 {1, 2, 4, 5, 7, 6, 3}, {1, 2, 4, 6, 3, 5, 7}, {1, 2, 4, 6, 3, 7, 5}, {1, 2, 4, 6, 5, 3, 7}, {1, 2, 4, 6, 5, 7, 3},
 {1, 2, 4, 6, 7, 3, 5}, {1, 2, 4, 6, 7, 5, 3}, {1, 2, 4, 7, 3, 5, 6}, {1, 2, 4, 7, 3, 6, 5}, {1, 2, 4, 7, 5, 3, 6},
 {1, 2, 4, 7, 5, 6, 3}, {1, 2, 4, 7, 6, 3, 5}, {1, 2, 4, 7, 6, 5, 3}, {1, 2, 5, 3, 4, 6, 7}, {1, 2, 5, 3, 4, 7, 6},
 {1, 2, 5, 3, 6, 4, 7}, {1, 2, 5, 3, 6, 7, 4}, {1, 2, 5, 3, 7, 4, 6}, {1, 2, 5, 3, 7, 6, 4}, {1, 2, 5, 4, 3, 6, 7},
 {1, 2, 5, 4, 3, 7, 6}, {1, 2, 5, 4, 6, 3, 7}, {1, 2, 5, 4, 6, 7, 3}, {1, 2, 5, 4, 7, 3, 6}, {1, 2, 5, 4, 7, 6, 3},
 {1, 2, 5, 6, 3, 4, 7}, {1, 2, 5, 6, 3, 7, 4}, {1, 2, 5, 6, 4, 3, 7}, {1, 2, 5, 6, 4, 7, 3}, {1, 2, 5, 6, 7, 3, 4},
 {1, 2, 5, 6, 7, 4, 3}, {1, 2, 5, 7, 3, 4, 6}, {1, 2, 5, 7, 3, 6, 4}, {1, 2, 5, 7, 4, 3, 6}, {1, 2, 5, 7, 4, 6, 3},
 {1, 2, 5, 7, 6, 3, 4}, {1, 2, 5, 7, 6, 4, 3}, {1, 2, 6, 3, 4, 5, 7}, {1, 2, 6, 3, 4, 7, 5}, {1, 2, 6, 3, 5, 4, 7},
 {1, 2, 6, 3, 5, 7, 4}, {1, 2, 6, 3, 7, 4, 5}, {1, 2, 6, 3, 7, 5, 4}, {1, 2, 6, 4, 3, 5, 7}, {1, 2, 6, 4, 3, 7, 5},
 {1, 2, 6, 4, 5, 3, 7}, {1, 2, 6, 4, 5, 7, 3}, {1, 2, 6, 4, 7, 3, 5}, {1, 2, 6, 4, 7, 5, 3}, {1, 2, 6, 5, 3, 4, 7},
 {1, 2, 6, 5, 3, 7, 4}, {1, 2, 6, 5, 4, 3, 7}, {1, 2, 6, 5, 4, 7, 3}, {1, 2, 6, 5, 7, 3, 4}, {1, 2, 6, 5, 7, 4, 3},
 {1, 2, 6, 7, 3, 4, 5}, {1, 2, 6, 7, 3, 5, 4}, {1, 2, 6, 7, 4, 3, 5}, {1, 2, 6, 7, 4, 5, 3}, {1, 2, 6, 7, 5, 3, 4},
 {1, 2, 6, 7, 5, 4, 3}, {1, 2, 7, 3, 4, 5, 6}, {1, 2, 7, 3, 4, 6, 5}, {1, 2, 7, 3, 5, 4, 6}, {1, 2, 7, 3, 5, 6, 4},
 {1, 2, 7, 3, 6, 4, 5}, {1, 2, 7, 3, 6, 5, 4}, {1, 2, 7, 4, 3, 5, 6}, {1, 2, 7, 4, 3, 6, 5}, {1, 2, 7, 4, 5, 3, 6},
 {1, 2, 7, 4, 5, 6, 3}, {1, 2, 7, 4, 6, 3, 5}, {1, 2, 7, 4, 6, 5, 3}, {1, 2, 7, 5, 3, 4, 6}, {1, 2, 7, 5, 3, 6, 4},
 {1, 2, 7, 5, 4, 3, 6}, {1, 2, 7, 5, 4, 6, 3}, {1, 2, 7, 5, 6, 3, 4}, {1, 2, 7, 5, 6, 4, 3}, {1, 2, 7, 6, 3, 4, 5},
 {1, 2, 7, 6, 3, 5, 4}, {1, 2, 7, 6, 4, 3, 5}, {1, 2, 7, 6, 4, 5, 3}, {1, 2, 7, 6, 5, 3, 4}, {1, 2, 7, 6, 5, 4, 3},
 {1, 3, 2, 4, 5, 6, 7}, {1, 3, 2, 4, 5, 7, 6}, {1, 3, 2, 4, 6, 5, 7}, {1, 3, 2, 4, 6, 7, 5}, {1, 3, 2, 4, 7, 5, 6},
 {1, 3, 2, 4, 7, 6, 5}, {1, 3, 2, 5, 4, 6, 7}, {1, 3, 2, 5, 4, 7, 6}, {1, 3, 2, 5, 6, 4, 7}, {1, 3, 2, 5, 6, 7, 4},
 {1, 3, 2, 5, 7, 4, 6}, {1, 3, 2, 5, 7, 6, 4}, {1, 3, 2, 6, 4, 5, 7}, {1, 3, 2, 6, 4, 7, 5}, {1, 3, 2, 6, 5, 4, 7},
 {1, 3, 2, 6, 5, 7, 4}, {1, 3, 2, 6, 7, 4, 5}, {1, 3, 2, 6, 7, 5, 4}, {1, 3, 2, 7, 4, 5, 6}, {1, 3, 2, 7, 4, 6, 5},
 {1, 3, 2, 7, 5, 4, 6}, {1, 3, 2, 7, 5, 6, 4}, {1, 3, 2, 7, 6, 4, 5}, {1, 3, 2, 7, 6, 5, 4}, {1, 3, 4, 2, 5, 6, 7},
 {1, 3, 4, 2, 5, 7, 6}, {1, 3, 4, 2, 6, 5, 7}, {1, 3, 4, 2, 6, 7, 5}, {1, 3, 4, 2, 7, 5, 6}, {1, 3, 4, 2, 7, 6, 5},
 {1, 3, 4, 5, 2, 6, 7}, {1, 3, 4, 5, 2, 7, 6}, {1, 3, 4, 5, 6, 2, 7}, {1, 3, 4, 5, 7, 2, 6}, {1, 3, 4, 6, 2, 5, 7},
 {1, 3, 4, 6, 2, 7, 5}, {1, 3, 4, 6, 5, 2, 7}, {1, 3, 4, 6, 7, 2, 5}, {1, 3, 4, 7, 2, 5, 6}, {1, 3, 4, 7, 2, 6, 5},
 {1, 3, 4, 7, 5, 2, 6}, {1, 3, 4, 7, 6, 2, 5}, {1, 3, 5, 2, 4, 6, 7}, {1, 3, 5, 2, 4, 7, 6}, {1, 3, 5, 2, 6, 4, 7},
 {1, 3, 5, 2, 6, 7, 4}, {1, 3, 5, 2, 7, 4, 6}, {1, 3, 5, 2, 7, 6, 4}, {1, 3, 5, 4, 2, 6, 7}, {1, 3, 5, 4, 2, 7, 6},
 {1, 3, 5, 4, 6, 2, 7}, {1, 3, 5, 4, 7, 2, 6}, {1, 3, 5, 6, 2, 4, 7}, {1, 3, 5, 6, 2, 7, 4}, {1, 3, 5, 6, 4, 2, 7},
 {1, 3, 5, 6, 7, 2, 4}, {1, 3, 5, 7, 2, 4, 6}, {1, 3, 5, 7, 2, 6, 4}, {1, 3, 5, 7, 4, 2, 6}, {1, 3, 5, 7, 6, 2, 4},
 {1, 3, 6, 2, 4, 5, 7}, {1, 3, 6, 2, 4, 7, 5}, {1, 3, 6, 2, 5, 4, 7}, {1, 3, 6, 2, 5, 7, 4}, {1, 3, 6, 2, 7, 4, 5},
 {1, 3, 6, 2, 7, 5, 4}, {1, 3, 6, 4, 2, 5, 7}, {1, 3, 6, 4, 2, 7, 5}, {1, 3, 6, 4, 5, 2, 7}, {1, 3, 6, 4, 7, 2, 5},
 {1, 3, 6, 5, 2, 4, 7}, {1, 3, 6, 5, 2, 7, 4}, {1, 3, 6, 5, 4, 2, 7}, {1, 3, 6, 5, 7, 2, 4}, {1, 3, 6, 7, 2, 4, 5},
 {1, 3, 6, 7, 2, 5, 4}, {1, 3, 6, 7, 4, 2, 5}, {1, 3, 6, 7, 5, 2, 4}, {1, 3, 7, 2, 4, 5, 6}, {1, 3, 7, 2, 4, 6, 5},
 {1, 3, 7, 2, 5, 4, 6}, {1, 3, 7, 2, 5, 6, 4}, {1, 3, 7, 2, 6, 4, 5}, {1, 3, 7, 2, 6, 5, 4}, {1, 3, 7, 4, 2, 5, 6},
 {1, 3, 7, 4, 2, 6, 5}, {1, 3, 7, 4, 5, 2, 6}, {1, 3, 7, 4, 6, 2, 5}, {1, 3, 7, 5, 2, 4, 6}, {1, 3, 7, 5, 2, 6, 4},
 {1, 3, 7, 5, 4, 2, 6}, {1, 3, 7, 5, 6, 2, 4}, {1, 3, 7, 6, 2, 4, 5}, {1, 3, 7, 6, 2, 5, 4}, {1, 3, 7, 6, 4, 2, 5},
 {1, 3, 7, 6, 5, 2, 4}, {1, 4, 2, 3, 5, 6, 7}, {1, 4, 2, 3, 5, 7, 6}, {1, 4, 2, 3, 6, 5, 7}, {1, 4, 2, 3, 6, 7, 5},
 {1, 4, 2, 3, 7, 5, 6}, {1, 4, 2, 3, 7, 6, 5}, {1, 4, 2, 5, 3, 6, 7}, {1, 4, 2, 5, 3, 7, 6}, {1, 4, 2, 5, 6, 3, 7},
 {1, 4, 2, 5, 7, 3, 6}, {1, 4, 2, 6, 3, 5, 7}, {1, 4, 2, 6, 3, 7, 5}, {1, 4, 2, 6, 5, 3, 7}, {1, 4, 2, 6, 7, 3, 5},
 {1, 4, 2, 7, 3, 5, 6}, {1, 4, 2, 7, 3, 6, 5}, {1, 4, 2, 7, 5, 3, 6}, {1, 4, 2, 7, 6, 3, 5}, {1, 4, 3, 2, 5, 6, 7},
 {1, 4, 3, 2, 5, 7, 6}, {1, 4, 3, 2, 6, 5, 7}, {1, 4, 3, 2, 6, 7, 5}, {1, 4, 3, 2, 7, 5, 6}, {1, 4, 3, 2, 7, 6, 5},
 {1, 4, 3, 5, 2, 6, 7}, {1, 4, 3, 5, 2, 7, 6}, {1, 4, 3, 5, 6, 2, 7}, {1, 4, 3, 5, 7, 2, 6}, {1, 4, 3, 6, 2, 5, 7},
 {1, 4, 3, 6, 2, 7, 5}, {1, 4, 3, 6, 5, 2, 7}, {1, 4, 3, 6, 7, 2, 5}, {1, 4, 3, 7, 2, 5, 6}, {1, 4, 3, 7, 2, 6, 5},
 {1, 4, 3, 7, 5, 2, 6}, {1, 4, 3, 7, 6, 2, 5}, {1, 4, 5, 2, 3, 6, 7}, {1, 4, 5, 2, 3, 7, 6}, {1, 4, 5, 2, 6, 3, 7},
 {1, 4, 5, 2, 7, 3, 6}, {1, 4, 5, 3, 2, 6, 7}, {1, 4, 5, 3, 2, 7, 6}, {1, 4, 5, 3, 6, 2, 7}, {1, 4, 5, 3, 7, 2, 6},
 {1, 4, 5, 6, 2, 3, 7}, {1, 4, 5, 6, 3, 2, 7}, {1, 4, 5, 7, 2, 3, 6}, {1, 4, 5, 7, 3, 2, 6}, {1, 4, 6, 2, 3, 5, 7},
 {1, 4, 6, 2, 3, 7, 5}, {1, 4, 6, 2, 5, 3, 7}, {1, 4, 6, 2, 7, 3, 5}, {1, 4, 6, 3, 2, 5, 7}, {1, 4, 6, 3, 2, 7, 5},
 {1, 4, 6, 3, 5, 2, 7}, {1, 4, 6, 3, 7, 2, 5}, {1, 4, 6, 5, 2, 3, 7}, {1, 4, 6, 5, 3, 2, 7}, {1, 4, 6, 7, 2, 3, 5},
 {1, 4, 6, 7, 3, 2, 5}, {1, 4, 7, 2, 3, 5, 6}, {1, 4, 7, 2, 3, 6, 5}, {1, 4, 7, 2, 5, 3, 6}, {1, 4, 7, 2, 6, 3, 5},
 {1, 4, 7, 3, 2, 5, 6}, {1, 4, 7, 3, 2, 6, 5}, {1, 4, 7, 3, 5, 2, 6}, {1, 4, 7, 3, 6, 2, 5}, {1, 4, 7, 5, 2, 3, 6},
 {1, 4, 7, 5, 3, 2, 6}, {1, 4, 7, 6, 2, 3, 5}, {1, 4, 7, 6, 3, 2, 5}, {1, 5, 2, 3, 4, 6, 7}, {1, 5, 2, 3, 4, 7, 6},
 {1, 5, 2, 3, 6, 4, 7}, {1, 5, 2, 3, 7, 4, 6}, {1, 5, 2, 4, 3, 6, 7}, {1, 5, 2, 4, 3, 7, 6}, {1, 5, 2, 4, 6, 3, 7},
 {1, 5, 2, 4, 7, 3, 6}, {1, 5, 2, 6, 3, 4, 7}, {1, 5, 2, 6, 4, 3, 7}, {1, 5, 2, 7, 3, 4, 6}, {1, 5, 2, 7, 4, 3, 6},
 {1, 5, 3, 2, 4, 6, 7}, {1, 5, 3, 2, 4, 7, 6}, {1, 5, 3, 2, 6, 4, 7}, {1, 5, 3, 2, 7, 4, 6}, {1, 5, 3, 4, 2, 6, 7},
 {1, 5, 3, 4, 2, 7, 6}, {1, 5, 3, 4, 6, 2, 7}, {1, 5, 3, 4, 7, 2, 6}, {1, 5, 3, 6, 2, 4, 7}, {1, 5, 3, 6, 4, 2, 7},
 {1, 5, 3, 7, 2, 4, 6}, {1, 5, 3, 7, 4, 2, 6}, {1, 5, 4, 2, 3, 6, 7}, {1, 5, 4, 2, 3, 7, 6}, {1, 5, 4, 2, 6, 3, 7},
 {1, 5, 4, 2, 7, 3, 6}, {1, 5, 4, 3, 2, 6, 7}, {1, 5, 4, 3, 2, 7, 6}, {1, 5, 4, 3, 6, 2, 7}, {1, 5, 4, 3, 7, 2, 6},
 {1, 5, 4, 6, 2, 3, 7}, {1, 5, 4, 6, 3, 2, 7}, {1, 5, 4, 7, 2, 3, 6}, {1, 5, 4, 7, 3, 2, 6}, {1, 5, 6, 2, 3, 4, 7},
 {1, 5, 6, 2, 4, 3, 7}, {1, 5, 6, 3, 2, 4, 7}, {1, 5, 6, 3, 4, 2, 7}, {1, 5, 6, 4, 2, 3, 7}, {1, 5, 6, 4, 3, 2, 7},
 {1, 5, 7, 2, 3, 4, 6}, {1, 5, 7, 2, 4, 3, 6}, {1, 5, 7, 3, 2, 4, 6}, {1, 5, 7, 3, 4, 2, 6}, {1, 5, 7, 4, 2, 3, 6},
 {1, 5, 7, 4, 3, 2, 6}, {1, 6, 2, 3, 4, 5, 7}, {1, 6, 2, 3, 5, 4, 7}, {1, 6, 2, 4, 3, 5, 7}, {1, 6, 2, 4, 5, 3, 7},
 {1, 6, 2, 5, 3, 4, 7}, {1, 6, 2, 5, 4, 3, 7}, {1, 6, 3, 2, 4, 5, 7}, {1, 6, 3, 2, 5, 4, 7}, {1, 6, 3, 4, 2, 5, 7},
 {1, 6, 3, 4, 5, 2, 7}, {1, 6, 3, 5, 2, 4, 7}, {1, 6, 3, 5, 4, 2, 7}, {1, 6, 4, 2, 3, 5, 7}, {1, 6, 4, 2, 5, 3, 7},
 {1, 6, 4, 3, 2, 5, 7}, {1, 6, 4, 3, 5, 2, 7}, {1, 6, 4, 5, 2, 3, 7}, {1, 6, 4, 5, 3, 2, 7}, {1, 6, 5, 2, 3, 4, 7},
 {1, 6, 5, 2, 4, 3, 7}, {1, 6, 5, 3, 2, 4, 7}, {1, 6, 5, 3, 4, 2, 7}, {1, 6, 5, 4, 2, 3, 7}, {1, 6, 5, 4, 3, 2, 7}};

(* Seven-point syzygies; s[k<i>,k<j>] denotes $s_{ij}$ ; big file,
   so save in compressed form *)
Get["syzygies7-ap-1.m"];

(* Generators for seven-point syzygies *)
generators7ap = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0, -1, 1, 2, 2, -1, 1, 0,
      0, 0, 0, -2, -2, -1, -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, -1, 2, 2, 1,
      -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 1, 0, 0, 0, 0, 0,
      0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 1, 2, 2, -1, 1, 0, 0, 0, 0, -2, 0, 0, 0,
      0, 0, 0, 0, 2, 2, 0, 0, 0, 0, -2, -1, -1, -1, 0, 0, 0, -1, -1, -1, -2,
      -1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] +
  2*s[k6, k7]^2 - 2*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] +
  2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k7]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 2*s[k1, k7]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] - 3*s[k6, k7]*s[k2, k3, k4, k5] +
  5*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2,
 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 2*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] +
  3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k7]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 2*s[k1, k7]*s[k2, k3, k4, k5] +
  4*s[k2, k3]*s[k2, k3, k4, k5] - s[k4, k5]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2, -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] +
  2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] -
  s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] +
  2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] -
  2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 -
  8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 -
  8*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] +
  4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] +
  s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] -
  2*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] -
  s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 - 4*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] -
  4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] -
  3*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] - 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] -
  2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 -
  8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 -
  8*s[k1, k7]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] +
  3*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] + 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] -
  2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] -
  6*s[k1, k7]*s[k2, k3] + 12*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 8*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 12*s[k4, k5]*s[k6, k7] +
  6*s[k5, k6]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 14*s[k1, k7]*s[k1, k2, k3] + 12*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 12*s[k6, k7]*s[k1, k2, k3] -
  12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] -
  8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 20*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 22*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] -
  6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] + 10*s[k2, k3]*s[k2, k3, k4, k5] -
  12*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 20*s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 22*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 5*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] +
  16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] +
  8*s[k1, k7]*s[k4, k5] + 4*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 12*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 10*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  16*s[k1, k2]*s[k1, k2, k3] + 10*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 10*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 -
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] -
  8*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 18*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] +
  4*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] +
  3*s[k6, k7]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 18*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] -
  8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] - 4*s[k6, k7]^2 -
  2*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] +
  4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] + 8*s[k1, k7]*s[k4, k5, k6] -
  4*s[k2, k3]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 2*s[k2, k3]*s[k2, k3, k4, k5] +
  s[k4, k5]*s[k2, k3, k4, k5] + 7*s[k6, k7]*s[k2, k3, k4, k5] - 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] - 12*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] +
  4*s[k1, k2]*s[k4, k5] - 4*s[k1, k7]*s[k4, k5] + 2*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] - 4*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] -
  4*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 6*s[k1, k7]*s[k1, k2, k3] - 2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 4*s[k6, k7]*s[k1, k2, k3] +
  2*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 12*s[k1, k7]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] + 6*s[k2, k3, k4]*s[k4, k5, k6] -
  4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 -
  6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 7*s[k6, k7]*s[k2, k3, k4, k5] +
  4*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  3*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 6*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] -
  6*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 6*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] -
  3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] -
  4*s[k1, k2]*s[k4, k5, k6] - 8*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 8*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 6*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] -
  7*s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  8*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 12*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  10*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] -
  2*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 8*s[k1, k7]*s[k4, k5] + 8*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] -
  6*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 10*s[k1, k7]*s[k1, k2, k3] - 8*s[k2, k3]*s[k1, k2, k3] - 8*s[k4, k5]*s[k1, k2, k3] +
  2*s[k5, k6]*s[k1, k2, k3] - 6*s[k6, k7]*s[k1, k2, k3] + 8*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] -
  2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] +
  20*s[k1, k7]*s[k4, k5, k6] + 14*s[k6, k7]*s[k4, k5, k6] + 6*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] +
  2*s[k1, k7]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 -
  16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 4*s[k1, k2]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] -
  4*s[k1, k7]*s[k6, k7] + 8*s[k4, k5]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 12*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] + 6*s[k6, k7]*s[k1, k2, k3] -
  8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] -
  20*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] -
  4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 + 10*s[k1, k2]*s[k2, k3, k4, k5] + 12*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k6, k7]*s[k2, k3, k4, k5] - 14*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 14*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 2*s[k2, k3]*s[k4, k5] - 4*s[k1, k7]*s[k6, k7] + 4*s[k4, k5]*s[k6, k7] + 4*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 - 2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 -
  4*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] -
  4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k6, k7]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 4*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 4*s[k4, k5]*s[k2, k3, k4, k5] - 4*s[k5, k6]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 4*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4, k5]^2 + 4*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 10*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] +
  4*s[k1, k2]*s[k5, k6] - 4*s[k1, k7]*s[k5, k6] - 2*s[k2, k3]*s[k5, k6] + 8*s[k1, k2]*s[k6, k7] - 2*s[k1, k7]*s[k6, k7] - 11*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 -
  32*s[k1, k2]*s[k1, k2, k3] - 20*s[k1, k7]*s[k1, k2, k3] - 13*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 11*s[k6, k7]*s[k1, k2, k3] + 13*s[k1, k2, k3]^2 -
  8*s[k1, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 12*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 22*s[k6, k7]*s[k4, k5, k6] -
  12*s[k1, k2, k3]*s[k4, k5, k6] + 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 8*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 11*s[k4, k5]*s[k2, k3, k4, k5] +
  12*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] + 11*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  22*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 - 12*s[k1, k2]*s[k3, k4, k5, k6] - 28*s[k1, k7]*s[k3, k4, k5, k6] -
  12*s[k2, k3]*s[k3, k4, k5, k6] - 10*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] + 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 8*s[k1, k7]*s[k4, k5] + 2*s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] -
  4*s[k1, k7]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] - 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] -
  2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] - 8*s[k6, k7]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] -
  8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] +
  16*s[k1, k7]*s[k4, k5, k6] + 16*s[k6, k7]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] +
  8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] +
  8*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] -
  8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] -
  4*s[k1, k7]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] + 10*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] -
  3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 7*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] +
  2*s[k6, k7]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] -
  4*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] +
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] -
  2*s[k2, k3]*s[k2, k3, k4, k5] - 7*s[k4, k5]*s[k2, k3, k4, k5] - 10*s[k5, k6]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] +
  4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 10*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] +
  4*s[k1, k2]*s[k4, k5] - 4*s[k1, k7]*s[k4, k5] + 12*s[k2, k3]*s[k4, k5] + 8*s[k1, k2]*s[k5, k6] + 8*s[k2, k3]*s[k5, k6] + 4*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] + 4*s[k2, k3]*s[k6, k7] -
  2*s[k4, k5]*s[k6, k7] + 4*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 12*s[k4, k5]*s[k1, k2, k3] - 8*s[k5, k6]*s[k1, k2, k3] -
  4*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 8*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] -
  12*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] -
  8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 8*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] + 6*s[k6, k7]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] - 8*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5]*s[k2, k3, k4, k5] -
  4*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 12*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] -
  2*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 8*s[k1, k7]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 8*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 +
  8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] + 6*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] -
  6*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 6*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 6*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] + 4*s[k5, k6]*s[k6, k7] -
  4*s[k6, k7]^2 + 4*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k6, k7]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] -
  4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] - 4*s[k5, k6]*s[k2, k3, k4, k5] +
  8*s[k6, k7]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k2, k3, k4, k5]^2 + 4*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 12*s[k1, k2]^2 + 16*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 6*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] +
  4*s[k1, k7]*s[k5, k6] - 2*s[k2, k3]*s[k5, k6] + 10*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 5*s[k4, k5]*s[k6, k7] - 8*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 24*s[k1, k2]*s[k1, k2, k3] -
  16*s[k1, k7]*s[k1, k2, k3] - 11*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 13*s[k6, k7]*s[k1, k2, k3] + 11*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] -
  8*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] +
  12*s[k1, k2]*s[k4, k5, k6] + 20*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 18*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] + 6*s[k2, k3, k4]*s[k4, k5, k6] -
  8*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 6*s[k6, k7]*s[k1, k2, k3, k4] + 10*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 10*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] -
  2*s[k2, k3]*s[k2, k3, k4, k5] + 5*s[k4, k5]*s[k2, k3, k4, k5] + 8*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] + 15*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 18*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 -
  12*s[k1, k2]*s[k3, k4, k5, k6] - 20*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 6*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  6*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 8*s[k1, k7]*s[k4, k5] + 8*s[k2, k3]*s[k4, k5] +
  4*s[k1, k2]*s[k5, k6] + 4*s[k1, k7]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] -
  8*s[k1, k7]*s[k1, k2, k3] - 8*s[k2, k3]*s[k1, k2, k3] - 8*s[k4, k5]*s[k1, k2, k3] - 8*s[k6, k7]*s[k1, k2, k3] + 8*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  6*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k7]*s[k4, k5, k6] + 16*s[k6, k7]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] +
  2*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] - 2*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 -
  6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 8*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] +
  14*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] +
  2*s[k2, k3]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] + 10*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 7*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] +
  4*s[k5, k6]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] -
  4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] +
  4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] -
  2*s[k2, k3]*s[k2, k3, k4, k5] - 7*s[k4, k5]*s[k2, k3, k4, k5] - 10*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 10*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] -
  4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 4*s[k1, k7]*s[k4, k5] + 10*s[k2, k3]*s[k4, k5] + 8*s[k1, k2]*s[k5, k6] + 8*s[k2, k3]*s[k5, k6] + 2*s[k1, k7]*s[k6, k7] - 2*s[k4, k5]*s[k6, k7] +
  4*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 2*s[k2, k3]*s[k1, k2, k3] - 10*s[k4, k5]*s[k1, k2, k3] - 8*s[k5, k6]*s[k1, k2, k3] -
  2*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 6*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] +
  4*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] +
  2*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 2*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5]*s[k2, k3, k4, k5] -
  4*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] +
  12*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] + 2*s[k6, k7]^2 -
  2*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] +
  4*s[k1, k7]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  2*s[k1, k2, k3, k4]^2 + 2*s[k1, k7]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] - 3*s[k6, k7]*s[k2, k3, k4, k5] + 5*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2,
 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 2*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] +
  3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k7]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 2*s[k1, k7]*s[k2, k3, k4, k5] +
  4*s[k2, k3]*s[k2, k3, k4, k5] - s[k4, k5]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2, -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] +
  4*s[k2, k3]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k7]*s[k2, k3, k4] -
  4*s[k4, k5]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] -
  4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] -
  2*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  8*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] +
  8*s[k4, k5]*s[k6, k7] + 8*s[k5, k6]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] + 6*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 +
  4*s[k1, k7]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 10*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] -
  8*s[k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 10*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] +
  2*s[k1, k2]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] +
  4*s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  8*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 8*s[k1, k2]*s[k6, k7] -
  8*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 9*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 14*s[k1, k7]*s[k1, k2, k3] + 11*s[k2, k3]*s[k1, k2, k3] +
  3*s[k4, k5]*s[k1, k2, k3] + 11*s[k6, k7]*s[k1, k2, k3] - 11*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] -
  8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 20*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 18*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] -
  4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k2, k3]*s[k2, k3, k4, k5] - 9*s[k4, k5]*s[k2, k3, k4, k5] +
  9*s[k6, k7]*s[k2, k3, k4, k5] - 17*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 18*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 7*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] -
  8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 6*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] - 12*s[k1, k2]*s[k6, k7] -
  4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 10*s[k1, k7]*s[k1, k2, k3] + 5*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] +
  9*s[k6, k7]*s[k1, k2, k3] - 5*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] -
  8*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] +
  4*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] - 7*s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] -
  7*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  3*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 -
  2*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] +
  8*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] -
  12*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 6*s[k1, k2]*s[k6, k7] -
  2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 6*s[k1, k7]*s[k1, k2, k3] - s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] -
  3*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 12*s[k1, k7]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] -
  4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] +
  s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 6*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] -
  6*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 6*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] -
  3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] -
  4*s[k1, k2]*s[k4, k5, k6] - 8*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 8*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 6*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] -
  7*s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  8*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 12*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  10*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] -
  4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 6*s[k1, k7]*s[k4, k5] + 9*s[k2, k3]*s[k4, k5] + 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] -
  2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 10*s[k1, k7]*s[k1, k2, k3] - 9*s[k2, k3]*s[k1, k2, k3] - 9*s[k4, k5]*s[k1, k2, k3] - 5*s[k6, k7]*s[k1, k2, k3] + 9*s[k1, k2, k3]^2 +
  4*s[k1, k2]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 20*s[k1, k7]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 -
  6*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] + 13*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 -
  16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] -
  6*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] + 8*s[k4, k5]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] +
  6*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] -
  4*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] +
  4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 + 10*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k2, k3]*s[k2, k3, k4, k5] -
  8*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k6, k7]*s[k2, k3, k4, k5] - 14*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  14*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] + 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] +
  4*s[k5, k6]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] -
  8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 4*s[k2, k3]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6], 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] -
  8*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] + 4*s[k1, k7]*s[k5, k6] - 4*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] -
  6*s[k5, k6]*s[k6, k7] - 28*s[k1, k2]*s[k1, k2, k3] - 16*s[k1, k7]*s[k1, k2, k3] - 8*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 12*s[k6, k7]*s[k1, k2, k3] +
  8*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 12*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 24*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] +
  20*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] -
  4*s[k4, k5]*s[k1, k2, k3, k4] + 16*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 -
  12*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] + 8*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 20*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 12*s[k1, k2]*s[k3, k4, k5, k6] -
  28*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k2, k3]*s[k3, k4, k5, k6] - 14*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] -
  6*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] + 4*s[k1, k7]*s[k5, k6] - 2*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 5*s[k4, k5]*s[k6, k7] -
  8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 5*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 +
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k1, k2]*s[k4, k5, k6] + 12*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] +
  10*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] +
  5*s[k4, k5]*s[k2, k3, k4, k5] + s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] -
  2*s[k1, k2]*s[k6, k7] + 12*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] -
  4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] +
  4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] +
  4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] -
  4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 +
  2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] +
  12*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 4*s[k1, k7]*s[k4, k5] + 8*s[k2, k3]*s[k4, k5] -
  8*s[k1, k2]*s[k5, k6] + 2*s[k1, k7]*s[k6, k7] - 2*s[k4, k5]*s[k6, k7] + 4*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 12*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 8*s[k4, k5]*s[k1, k2, k3] +
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 6*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] +
  4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] + 6*s[k2, k3]*s[k1, k2, k3, k4] +
  6*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 2*s[k6, k7]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5]*s[k2, k3, k4, k5] - 4*s[k5, k6]*s[k2, k3, k4, k5] -
  4*s[k6, k7]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] -
  12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] +
  8*s[k4, k5]*s[k6, k7] + 8*s[k5, k6]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] + 10*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 -
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] -
  4*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  8*s[k4, k5]*s[k2, k3, k4, k5] - 8*s[k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 14*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 6*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 6*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] - 4*s[k2, k3]*s[k6, k7] + 4*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  4*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] + 4*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] +
  4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] -
  4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6], 12*s[k1, k2]^2 + 16*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] -
  4*s[k1, k2]*s[k5, k6] - 4*s[k1, k7]*s[k5, k6] - 4*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 10*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 -
  28*s[k1, k2]*s[k1, k2, k3] - 16*s[k1, k7]*s[k1, k2, k3] - 12*s[k2, k3]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 12*s[k6, k7]*s[k1, k2, k3] + 12*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] -
  4*s[k1, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] +
  16*s[k1, k2]*s[k4, k5, k6] + 24*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 20*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] +
  6*s[k6, k7]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] -
  4*s[k1, k2, k3, k4]^2 - 10*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k4, k5]*s[k2, k3, k4, k5] + 10*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] +
  12*s[k1, k2, k3]*s[k2, k3, k4, k5] - 20*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 12*s[k1, k2]*s[k3, k4, k5, k6] - 20*s[k1, k7]*s[k3, k4, k5, k6] -
  8*s[k2, k3]*s[k3, k4, k5, k6] - 10*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 10*s[k1, k7]*s[k4, k5] +
  9*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] - 4*s[k1, k7]*s[k5, k6] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 7*s[k4, k5]*s[k6, k7] - 4*s[k5, k6]*s[k6, k7] -
  2*s[k6, k7]^2 - 12*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] - 13*s[k2, k3]*s[k1, k2, k3] - 9*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 7*s[k6, k7]*s[k1, k2, k3] +
  13*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k1, k2]*s[k4, k5, k6] + 20*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] +
  14*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 6*s[k6, k7]*s[k1, k2, k3, k4] -
  10*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] - 8*s[k2, k3]*s[k2, k3, k4, k5] +
  7*s[k4, k5]*s[k2, k3, k4, k5] + 4*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] + 15*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] +
  12*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] + 6*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 +
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] +
  8*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] -
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] +
  4*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] -
  4*s[k1, k7]*s[k4, k5] + 10*s[k2, k3]*s[k4, k5] - 8*s[k1, k2]*s[k5, k6] - 4*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 2*s[k4, k5]*s[k6, k7] + 4*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 +
  12*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 2*s[k2, k3]*s[k1, k2, k3] - 10*s[k4, k5]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] -
  8*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] +
  2*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k2, k3]*s[k1, k2, k3, k4] + 8*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] +
  6*s[k6, k7]*s[k1, k2, k3, k4] - 12*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] -
  8*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5]*s[k2, k3, k4, k5] - 4*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  8*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 12*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] +
  3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] +
  2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] -
  3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] -
  3*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] -
  s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] -
  2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] +
  3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] + s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 2*s[k1, k2]*s[k6, k7] +
  8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] +
  4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] - 4*s[k2, k3]*s[k4, k5] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] -
  2*s[k6, k7]*s[k1, k2, k3] + 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] +
  2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0, -8*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] +
  10*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 8*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 9*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] +
  14*s[k1, k7]*s[k1, k2, k3] + 11*s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 11*s[k6, k7]*s[k1, k2, k3] - 11*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] +
  2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 20*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] -
  18*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] +
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 10*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k2, k3]*s[k2, k3, k4, k5] -
  9*s[k4, k5]*s[k2, k3, k4, k5] + 9*s[k6, k7]*s[k2, k3, k4, k5] - 17*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  18*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 7*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 24*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] +
  2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] -
  s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 6*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 6*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 20*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 14*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] +
  14*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 15*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 36*s[k1, k2]*s[k1, k2, k3] - 22*s[k1, k7]*s[k1, k2, k3] -
  13*s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 19*s[k6, k7]*s[k1, k2, k3] + 13*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 8*s[k1, k7]*s[k2, k3, k4] +
  2*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 14*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 20*s[k1, k2]*s[k4, k5, k6] + 32*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 32*s[k6, k7]*s[k4, k5, k6] -
  16*s[k1, k2, k3]*s[k4, k5, k6] + 12*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] +
  16*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 12*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 - 14*s[k1, k2]*s[k2, k3, k4, k5] +
  4*s[k1, k7]*s[k2, k3, k4, k5] + 15*s[k4, k5]*s[k2, k3, k4, k5] + 12*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] + 17*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 32*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 -
  16*s[k1, k2]*s[k3, k4, k5, k6] - 32*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 16*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 14*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] +
  12*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 15*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 32*s[k1, k2]*s[k1, k2, k3] - 18*s[k1, k7]*s[k1, k2, k3] -
  13*s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 17*s[k6, k7]*s[k1, k2, k3] + 13*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 8*s[k1, k7]*s[k2, k3, k4] +
  2*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 10*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 30*s[k6, k7]*s[k4, k5, k6] -
  16*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] +
  12*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 - 12*s[k1, k2]*s[k2, k3, k4, k5] +
  4*s[k1, k7]*s[k2, k3, k4, k5] + 15*s[k4, k5]*s[k2, k3, k4, k5] + 12*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] + 15*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 -
  12*s[k1, k2]*s[k3, k4, k5, k6] - 28*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 14*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  2*s[k6, k7]^2 + 4*s[k1, k2]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 +
  4*s[k1, k2]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k2, k3]*s[k4, k5, k6] -
  4*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] -
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] +
  s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 4*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4, k5]^2 + 4*s[k2, k3]*s[k3, k4, k5, k6] + 4*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] - 10*s[k1, k7]*s[k4, k5] + 7*s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] -
  4*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] + 10*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] + 4*s[k2, k3]*s[k6, k7] - 7*s[k4, k5]*s[k6, k7] - 4*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 -
  8*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] - 11*s[k2, k3]*s[k1, k2, k3] - 7*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] - 11*s[k6, k7]*s[k1, k2, k3] + 11*s[k1, k2, k3]^2 +
  4*s[k1, k2]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k1, k2]*s[k4, k5, k6] + 20*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] +
  14*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] +
  6*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] -
  8*s[k2, k3]*s[k2, k3, k4, k5] + 7*s[k4, k5]*s[k2, k3, k4, k5] + 4*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] + 15*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  8*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 16*s[k1, k7]*s[k3, k4, k5, k6] -
  8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 12*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] -
  8*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 12*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 14*s[k1, k7]*s[k1, k2, k3] +
  12*s[k2, k3]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 12*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] +
  4*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] -
  20*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 22*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] -
  4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 10*s[k2, k3]*s[k2, k3, k4, k5] - 12*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 20*s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  22*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 5*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 24*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 2*s[k1, k2]*s[k6, k7] +
  8*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] -
  4*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] -
  8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 20*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 12*s[k1, k7]*s[k4, k5] - 4*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  14*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 12*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 36*s[k1, k2]*s[k1, k2, k3] - 22*s[k1, k7]*s[k1, k2, k3] - 12*s[k2, k3]*s[k1, k2, k3] +
  4*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 18*s[k6, k7]*s[k1, k2, k3] + 12*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] -
  2*s[k6, k7]*s[k2, k3, k4] - 14*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 20*s[k1, k2]*s[k4, k5, k6] + 32*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 28*s[k6, k7]*s[k4, k5, k6] - 16*s[k1, k2, k3]*s[k4, k5, k6] +
  10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] +
  18*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 10*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 - 14*s[k1, k2]*s[k2, k3, k4, k5] +
  2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 12*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 28*s[k4, k5, k6]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] - 32*s[k1, k7]*s[k3, k4, k5, k6] -
  12*s[k2, k3]*s[k3, k4, k5, k6] - 16*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 14*s[k1, k7]*s[k4, k5] - 5*s[k2, k3]*s[k4, k5] -
  4*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 15*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 32*s[k1, k2]*s[k1, k2, k3] - 18*s[k1, k7]*s[k1, k2, k3] -
  11*s[k2, k3]*s[k1, k2, k3] + 5*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 17*s[k6, k7]*s[k1, k2, k3] + 11*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 8*s[k1, k7]*s[k2, k3, k4] +
  4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 12*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 30*s[k6, k7]*s[k4, k5, k6] -
  16*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] +
  16*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 - 12*s[k1, k2]*s[k2, k3, k4, k5] +
  4*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 15*s[k4, k5]*s[k2, k3, k4, k5] + 12*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] + 13*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 - 12*s[k1, k2]*s[k3, k4, k5, k6] - 28*s[k1, k7]*s[k3, k4, k5, k6] -
  12*s[k2, k3]*s[k3, k4, k5, k6] - 14*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] +
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  4*s[k1, k2, k3, k4]^2 + 8*s[k2, k3]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] + 6*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] + 4*s[k1, k7]*s[k5, k6] -
  4*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 - 12*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] -
  10*s[k2, k3]*s[k1, k2, k3] - 6*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 8*s[k6, k7]*s[k1, k2, k3] + 10*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  6*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] + 16*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 16*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] + 6*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] - 2*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] +
  8*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] -
  8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0,
 16*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 12*s[k1, k7]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] +
  2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 12*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 28*s[k1, k2]*s[k1, k2, k3] - 18*s[k1, k7]*s[k1, k2, k3] - 12*s[k2, k3]*s[k1, k2, k3] +
  2*s[k5, k6]*s[k1, k2, k3] - 16*s[k6, k7]*s[k1, k2, k3] + 12*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 10*s[k1, k2, k3]*s[k2, k3, k4] +
  8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] +
  12*s[k2, k3]*s[k4, k5, k6] + 26*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] + 10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] +
  10*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 10*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 16*s[k1, k2]*s[k2, k3, k4, k5] -
  4*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] + 12*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] - s[k6, k7]*s[k2, k3, k4, k5] + 16*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 26*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 -
  16*s[k1, k2]*s[k3, k4, k5, k6] - 32*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k2, k3]*s[k3, k4, k5, k6] - 16*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] -
  4*s[k1, k7]*s[k2, k3] - 6*s[k1, k7]*s[k4, k5] + 7*s[k2, k3]*s[k4, k5] + 10*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 -
  12*s[k1, k2]*s[k1, k2, k3] - 10*s[k1, k7]*s[k1, k2, k3] - 11*s[k2, k3]*s[k1, k2, k3] - 7*s[k4, k5]*s[k1, k2, k3] - 9*s[k6, k7]*s[k1, k2, k3] + 11*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] -
  4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] + 20*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] +
  4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k2, k3]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] +
  s[k6, k7]*s[k2, k3, k4, k5] + 13*s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 16*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] -
  12*s[k1, k7]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 12*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] -
  28*s[k1, k2]*s[k1, k2, k3] - 18*s[k1, k7]*s[k1, k2, k3] - 12*s[k2, k3]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 16*s[k6, k7]*s[k1, k2, k3] + 12*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] -
  4*s[k1, k7]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 10*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 26*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] +
  10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 10*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  10*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 16*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] + 12*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k5, k6]*s[k2, k3, k4, k5] - s[k6, k7]*s[k2, k3, k4, k5] + 16*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  26*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] - 32*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k2, k3]*s[k3, k4, k5, k6] -
  16*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] + 6*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  10*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 6*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 12*s[k1, k2]*s[k1, k2, k3] - 10*s[k1, k7]*s[k1, k2, k3] -
  10*s[k2, k3]*s[k1, k2, k3] - 6*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 10*s[k6, k7]*s[k1, k2, k3] + 10*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] + 20*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 14*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 6*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] -
  2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] -
  6*s[k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + s[k2, k3, k4, k5]^2 -
  16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] +
  3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] +
  3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] -
  2*s[k1, k7]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  2*s[k1, k2]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] +
  2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] -
  2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 3*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k2]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] +
  4*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] +
  4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] -
  2*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] -
  2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0,
 -8*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 6*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] - 8*s[k1, k2]*s[k6, k7] - 2*s[k1, k7]*s[k6, k7] -
  2*s[k2, k3]*s[k6, k7] + 7*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 10*s[k1, k7]*s[k1, k2, k3] + 5*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] +
  9*s[k6, k7]*s[k1, k2, k3] - 5*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] -
  8*s[k2, k3]*s[k4, k5, k6] - 14*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 8*s[k1, k2]*s[k2, k3, k4, k5] +
  2*s[k1, k7]*s[k2, k3, k4, k5] - 7*s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - 7*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  14*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 8*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] +
  8*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 6*s[k1, k2]*s[k6, k7] -
  4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] -
  3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] -
  2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] -
  6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] -
  3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  6*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 6*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 16*s[k1, k2]^2 + 28*s[k1, k2]*s[k1, k7] + 12*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 18*s[k1, k7]*s[k4, k5] + 7*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] +
  16*s[k1, k2]*s[k6, k7] + 8*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 17*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 36*s[k1, k2]*s[k1, k2, k3] - 26*s[k1, k7]*s[k1, k2, k3] -
  23*s[k2, k3]*s[k1, k2, k3] - 7*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 21*s[k6, k7]*s[k1, k2, k3] + 23*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 8*s[k1, k7]*s[k2, k3, k4] -
  6*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 20*s[k1, k2]*s[k4, k5, k6] + 40*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 36*s[k6, k7]*s[k4, k5, k6] - 16*s[k1, k2, k3]*s[k4, k5, k6] +
  12*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 6*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  12*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 20*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 12*s[k2, k3]*s[k2, k3, k4, k5] + 17*s[k4, k5]*s[k2, k3, k4, k5] +
  12*s[k5, k6]*s[k2, k3, k4, k5] - s[k6, k7]*s[k2, k3, k4, k5] + 31*s[k1, k2, k3]*s[k2, k3, k4, k5] + 10*s[k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  36*s[k4, k5, k6]*s[k2, k3, k4, k5] - 14*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 3*s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] - 40*s[k1, k7]*s[k3, k4, k5, k6] -
  12*s[k2, k3]*s[k3, k4, k5, k6] - 20*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] +
  20*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 14*s[k1, k7]*s[k4, k5] -
  3*s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 15*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] - 36*s[k1, k2]*s[k1, k2, k3] -
  18*s[k1, k7]*s[k1, k2, k3] - 13*s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 17*s[k6, k7]*s[k1, k2, k3] + 13*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] -
  8*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 12*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] +
  30*s[k6, k7]*s[k4, k5, k6] - 16*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] + 16*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 -
  12*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 15*s[k4, k5]*s[k2, k3, k4, k5] + 12*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] +
  13*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 -
  12*s[k1, k2]*s[k3, k4, k5, k6] - 28*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 14*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 8*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 - 2*s[k1, k7]*s[k2, k3] - 6*s[k1, k7]*s[k4, k5] + 11*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] + 4*s[k1, k7]*s[k6, k7] - s[k4, k5]*s[k6, k7] +
  6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k7]*s[k1, k2, k3] - 7*s[k2, k3]*s[k1, k2, k3] - 11*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] +
  7*s[k1, k2, k3]^2 - 6*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] + 4*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] +
  4*s[k1, k7]*s[k1, k2, k3, k4] + 6*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 4*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k2, k3]*s[k2, k3, k4, k5] +
  s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 2*s[k6, k7]*s[k2, k3, k4, k5] + 13*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 4*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3]*s[k3, k4, k5, k6] - 4*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 4*s[k1, k2]*s[k4, k5] - 6*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] +
  4*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 5*s[k4, k5]*s[k6, k7] - 12*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] -
  3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] - 5*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] -
  6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] +
  4*s[k1, k2]*s[k4, k5, k6] + 12*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] -
  4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 10*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] + 5*s[k4, k5]*s[k2, k3, k4, k5] +
  s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] + 4*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 8*s[k1, k2]*s[k6, k7] -
  2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 10*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 10*s[k1, k7]*s[k1, k2, k3] +
  4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 10*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k2]*s[k4, k5, k6] - 12*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 18*s[k6, k7]*s[k4, k5, k6] +
  8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 8*s[k1, k2]*s[k2, k3, k4, k5] - 10*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] +
  3*s[k6, k7]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 18*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 8*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 8*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 2*s[k1, k2]*s[k6, k7] + 12*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] +
  2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] -
  8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 16*s[k1, k2]^2 + 28*s[k1, k2]*s[k1, k7] + 12*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 16*s[k1, k7]*s[k4, k5] + 6*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  16*s[k1, k2]*s[k6, k7] + 8*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 14*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 36*s[k1, k2]*s[k1, k2, k3] - 26*s[k1, k7]*s[k1, k2, k3] -
  22*s[k2, k3]*s[k1, k2, k3] - 6*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 20*s[k6, k7]*s[k1, k2, k3] + 22*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 20*s[k1, k2]*s[k4, k5, k6] + 40*s[k1, k7]*s[k4, k5, k6] + 16*s[k2, k3]*s[k4, k5, k6] + 32*s[k6, k7]*s[k4, k5, k6] - 16*s[k1, k2, k3]*s[k4, k5, k6] +
  10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 20*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k2, k3]*s[k2, k3, k4, k5] +
  14*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] - 5*s[k6, k7]*s[k2, k3, k4, k5] + 28*s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 32*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 5*s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] -
  40*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 20*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 20*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 16*s[k1, k2]^2 + 20*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 16*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] +
  4*s[k1, k2]*s[k4, k5] - 14*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 4*s[k2, k3]*s[k5, k6] + 12*s[k1, k2]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 15*s[k4, k5]*s[k6, k7] - 12*s[k5, k6]*s[k6, k7] -
  2*s[k6, k7]^2 - 36*s[k1, k2]*s[k1, k2, k3] - 18*s[k1, k7]*s[k1, k2, k3] - 15*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 17*s[k6, k7]*s[k1, k2, k3] +
  15*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 8*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 10*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] +
  4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 28*s[k1, k7]*s[k4, k5, k6] +
  16*s[k2, k3]*s[k4, k5, k6] + 30*s[k6, k7]*s[k4, k5, k6] - 16*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] -
  2*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] + 12*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 -
  12*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 15*s[k4, k5]*s[k2, k3, k4, k5] + 12*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] +
  15*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  3*s[k2, k3, k4, k5]^2 - 12*s[k1, k2]*s[k3, k4, k5, k6] - 28*s[k1, k7]*s[k3, k4, k5, k6] - 12*s[k2, k3]*s[k3, k4, k5, k6] - 14*s[k6, k7]*s[k3, k4, k5, k6] + 12*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 8*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] + 10*s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k6, k7] + 8*s[k1, k7]*s[k6, k7] -
  4*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 4*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 6*s[k2, k3]*s[k1, k2, k3] - 10*s[k4, k5]*s[k1, k2, k3] - 4*s[k6, k7]*s[k1, k2, k3] +
  6*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 6*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] + 8*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 6*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 - 8*s[k1, k2]*s[k2, k3, k4, k5] -
  8*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k4, k5]*s[k2, k3, k4, k5] - 2*s[k6, k7]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  8*s[k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 8*s[k4, k5, k6]*s[k2, k3, k4, k5] - 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4, k5]^2 -
  16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] -
  4*s[k1, k2]*s[k5, k6] - 4*s[k1, k7]*s[k5, k6] - 4*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] - 2*s[k1, k7]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 -
  12*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] + 4*s[k5, k6]*s[k1, k2, k3] - 8*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] -
  4*s[k1, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 8*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] +
  2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] + 16*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 16*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 8*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 8*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 2*s[k2, k3]*s[k4, k5] - 2*s[k6, k7]^2 - 2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] +
  2*s[k1, k2, k3]*s[k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k2, k3, k4, k5] +
  4*s[k6, k7]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2, 0,
 16*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 16*s[k1, k7]*s[k4, k5] + 6*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  12*s[k1, k2]*s[k6, k7] + 6*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 14*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 28*s[k1, k2]*s[k1, k2, k3] - 22*s[k1, k7]*s[k1, k2, k3] -
  18*s[k2, k3]*s[k1, k2, k3] - 6*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 18*s[k6, k7]*s[k1, k2, k3] + 18*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  4*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 36*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 30*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] +
  10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 16*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k2, k3]*s[k2, k3, k4, k5] +
  14*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] - 5*s[k6, k7]*s[k2, k3, k4, k5] + 26*s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 5*s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] -
  32*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k2, k3]*s[k3, k4, k5, k6] - 16*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] -
  2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 6*s[k1, k2]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 - 12*s[k1, k2]*s[k1, k2, k3] - 6*s[k1, k7]*s[k1, k2, k3] -
  3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] +
  12*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 -
  6*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] + s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k3, k4, k5]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] -
  8*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 16*s[k1, k2]^2 + 24*s[k1, k2]*s[k1, k7] + 8*s[k1, k7]^2 + 12*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 16*s[k1, k7]*s[k4, k5] + 8*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  12*s[k1, k2]*s[k6, k7] + 6*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - 14*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 28*s[k1, k2]*s[k1, k2, k3] - 22*s[k1, k7]*s[k1, k2, k3] -
  20*s[k2, k3]*s[k1, k2, k3] - 8*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 18*s[k6, k7]*s[k1, k2, k3] + 20*s[k1, k2, k3]^2 + 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  6*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 16*s[k1, k2]*s[k4, k5, k6] + 36*s[k1, k7]*s[k4, k5, k6] + 12*s[k2, k3]*s[k4, k5, k6] + 30*s[k6, k7]*s[k4, k5, k6] - 12*s[k1, k2, k3]*s[k4, k5, k6] +
  10*s[k2, k3, k4]*s[k4, k5, k6] - 8*s[k1, k2]*s[k1, k2, k3, k4] + 6*s[k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 16*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 12*s[k2, k3]*s[k2, k3, k4, k5] +
  14*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] - s[k6, k7]*s[k2, k3, k4, k5] + 28*s[k1, k2, k3]*s[k2, k3, k4, k5] + 10*s[k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 30*s[k4, k5, k6]*s[k2, k3, k4, k5] - 14*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 3*s[k2, k3, k4, k5]^2 - 16*s[k1, k2]*s[k3, k4, k5, k6] -
  32*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k2, k3]*s[k3, k4, k5, k6] - 16*s[k6, k7]*s[k3, k4, k5, k6] + 8*s[k1, k2, k3]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 8*s[k1, k2]*s[k1, k7] + 4*s[k1, k7]^2 + 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] -
  4*s[k1, k7]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 6*s[k1, k2]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] - 4*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 - 12*s[k1, k2]*s[k1, k2, k3] -
  6*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 4*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] -
  2*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k3, k4, k5] + 4*s[k1, k7]*s[k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5] + 2*s[k6, k7]*s[k3, k4, k5] +
  4*s[k1, k2, k3]*s[k3, k4, k5] + 8*s[k1, k2]*s[k4, k5, k6] + 12*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 10*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] +
  6*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 6*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k5, k6]*s[k2, k3, k4, k5] + 7*s[k6, k7]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k3, k4, k5]*s[k2, k3, k4, k5] -
  10*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 - 16*s[k1, k7]*s[k3, k4, k5, k6] - 8*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 2*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] +
  3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k7]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] +
  4*s[k2, k3]*s[k2, k3, k4, k5] - s[k4, k5]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2, -2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] -
  s[k4, k5]*s[k6, k7] + 2*s[k6, k7]^2 - 2*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 -
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k7]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] -
  5*s[k6, k7]*s[k2, k3, k4, k5] + 5*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  3*s[k2, k3, k4, k5]^2, 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] -
  2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] -
  s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] -
  4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] +
  2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] +
  3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] + s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] +
  3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 2*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] +
  4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 + 8*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] -
  4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  2*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 2*s[k5, k6]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] -
  2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] + 2*s[k5, k6]*s[k6, k7] +
  4*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] +
  3*s[k1, k2, k3]^2 + 4*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] -
  4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] - 2*s[k5, k6]*s[k2, k3, k4, k5] - 8*s[k6, k7]*s[k2, k3, k4, k5] +
  3*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4, k5]^2 -
  4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] +
  2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 4*s[k1, k7]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 2*s[k5, k6]*s[k6, k7] + 4*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  3*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 8*s[k1, k7]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] +
  4*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] +
  4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] - 6*s[k1, k7]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 2*s[k5, k6]*s[k2, k3, k4, k5] - 8*s[k6, k7]*s[k2, k3, k4, k5] -
  3*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4, k5]^2 +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] - 8*s[k1, k2]*s[k6, k7] -
  6*s[k1, k7]*s[k6, k7] + 8*s[k4, k5]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 12*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] + 8*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 -
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 16*s[k1, k7]*s[k4, k5, k6] -
  8*s[k2, k3]*s[k4, k5, k6] - 16*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 12*s[k1, k2]*s[k2, k3, k4, k5] + 10*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k6, k7]*s[k2, k3, k4, k5] - 12*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 +
  8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] - 12*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] -
  4*s[k2, k3]*s[k6, k7] + 8*s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 12*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] + 12*s[k6, k7]*s[k1, k2, k3] -
  8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 16*s[k1, k7]*s[k4, k5, k6] -
  8*s[k2, k3]*s[k4, k5, k6] - 16*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 12*s[k1, k2]*s[k2, k3, k4, k5] + 10*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] +
  8*s[k6, k7]*s[k2, k3, k4, k5] - 12*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 +
  8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -16*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 12*s[k1, k2]*s[k6, k7] +
  11*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 28*s[k1, k2]*s[k1, k2, k3] + 16*s[k1, k7]*s[k1, k2, k3] + 9*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] -
  2*s[k5, k6]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  12*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] -
  16*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] +
  8*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 14*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] -
  11*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - 11*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -12*s[k1, k2]^2 - 28*s[k1, k2]*s[k1, k7] - 16*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 18*s[k1, k7]*s[k4, k5] -
  9*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 18*s[k1, k2]*s[k6, k7] - 12*s[k1, k7]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] + 15*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  28*s[k1, k2]*s[k1, k2, k3] + 24*s[k1, k7]*s[k1, k2, k3] + 21*s[k2, k3]*s[k1, k2, k3] + 9*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 21*s[k6, k7]*s[k1, k2, k3] - 21*s[k1, k2, k3]^2 -
  8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 6*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 16*s[k1, k7]*s[k3, k4, k5] +
  4*s[k2, k3]*s[k3, k4, k5] - 12*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 16*s[k1, k2]*s[k4, k5, k6] - 40*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] -
  32*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] - 6*s[k2, k3]*s[k1, k2, k3, k4] - 6*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 +
  22*s[k1, k2]*s[k2, k3, k4, k5] + 14*s[k1, k7]*s[k2, k3, k4, k5] + 14*s[k2, k3]*s[k2, k3, k4, k5] - 15*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 10*s[k6, k7]*s[k2, k3, k4, k5] -
  31*s[k1, k2, k3]*s[k2, k3, k4, k5] - 8*s[k2, k3, k4]*s[k2, k3, k4, k5] + 12*s[k3, k4, k5]*s[k2, k3, k4, k5] + 32*s[k4, k5, k6]*s[k2, k3, k4, k5] + 10*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  10*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 44*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 26*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 26*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 12*s[k1, k7]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] -
  10*s[k1, k2]*s[k6, k7] - 10*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 12*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 24*s[k1, k2]*s[k1, k2, k3] + 18*s[k1, k7]*s[k1, k2, k3] +
  12*s[k2, k3]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 14*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 8*s[k1, k7]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] -
  24*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] -
  6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] +
  6*s[k2, k3]*s[k2, k3, k4, k5] - 12*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 18*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 5*s[k2, k3, k4, k5]^2 +
  12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 18*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 18*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 - 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] + 4*s[k5, k6]*s[k1, k2, k3, k4] +
  8*s[k6, k7]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 + 4*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] +
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 + 4*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -16*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] + 4*s[k1, k7]*s[k5, k6] +
  6*s[k2, k3]*s[k5, k6] - 12*s[k1, k2]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 12*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 28*s[k1, k2]*s[k1, k2, k3] + 16*s[k1, k7]*s[k1, k2, k3] +
  9*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 6*s[k5, k6]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 12*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] -
  2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 16*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] +
  12*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] -
  14*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] -
  2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] - 12*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] -
  11*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 +
  12*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] + 14*s[k1, k7]*s[k4, k5] - 9*s[k2, k3]*s[k4, k5] - 14*s[k1, k2]*s[k6, k7] - 10*s[k1, k7]*s[k6, k7] -
  2*s[k2, k3]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] - 4*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 20*s[k1, k2]*s[k1, k2, k3] + 18*s[k1, k7]*s[k1, k2, k3] + 17*s[k2, k3]*s[k1, k2, k3] +
  9*s[k4, k5]*s[k1, k2, k3] + 15*s[k6, k7]*s[k1, k2, k3] - 17*s[k1, k2, k3]^2 - 12*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 6*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] +
  2*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] -
  12*s[k1, k2]*s[k4, k5, k6] - 32*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 8*s[k2, k3, k4]*s[k4, k5, k6] +
  12*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 6*s[k2, k3]*s[k1, k2, k3, k4] - 6*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  6*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 + 18*s[k1, k2]*s[k2, k3, k4, k5] +
  10*s[k1, k7]*s[k2, k3, k4, k5] + 12*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] + 4*s[k5, k6]*s[k2, k3, k4, k5] + 9*s[k6, k7]*s[k2, k3, k4, k5] -
  25*s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  7*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 22*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  16*s[k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 22*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 12*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] + 4*s[k2, k3]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] -
  10*s[k1, k2]*s[k6, k7] + 2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 10*s[k4, k5]*s[k6, k7] + 14*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 24*s[k1, k2]*s[k1, k2, k3] + 14*s[k1, k7]*s[k1, k2, k3] +
  8*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 12*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 8*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 12*s[k1, k2]*s[k4, k5, k6] - 16*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] -
  20*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 +
  10*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 10*s[k4, k5]*s[k2, k3, k4, k5] - 14*s[k5, k6]*s[k2, k3, k4, k5] - 5*s[k6, k7]*s[k2, k3, k4, k5] -
  10*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 20*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 3*s[k2, k3, k4, k5]^2 +
  12*s[k1, k2]*s[k3, k4, k5, k6] + 12*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 10*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 2*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k6, k7] - 4*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 - 2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k5, k6]*s[k2, k3, k4, k5] -
  4*s[k6, k7]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 4*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 4*s[k1, k2]*s[k5, k6] -
  4*s[k1, k7]*s[k5, k6] + 6*s[k2, k3]*s[k5, k6] - 10*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 8*s[k5, k6]*s[k6, k7] + 28*s[k1, k2]*s[k1, k2, k3] +
  16*s[k1, k7]*s[k1, k2, k3] + 11*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 6*s[k5, k6]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 11*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] +
  4*s[k1, k7]*s[k2, k3, k4] + 10*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] -
  4*s[k2, k3, k4]*s[k3, k4, k5] - 16*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] -
  10*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] - 2*s[k6, k7]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] -
  8*s[k5, k6]*s[k2, k3, k4, k5] + 6*s[k6, k7]*s[k2, k3, k4, k5] - 13*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  24*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 18*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  18*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 14*s[k1, k2]*s[k6, k7] -
  6*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 9*s[k4, k5]*s[k6, k7] - 4*s[k5, k6]*s[k6, k7] + 20*s[k1, k2]*s[k1, k2, k3] + 14*s[k1, k7]*s[k1, k2, k3] + 9*s[k2, k3]*s[k1, k2, k3] +
  s[k4, k5]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 12*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  8*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] -
  12*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 20*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 8*s[k2, k3, k4]*s[k4, k5, k6] +
  12*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 8*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 18*s[k1, k2]*s[k2, k3, k4, k5] + 10*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] -
  9*s[k4, k5]*s[k2, k3, k4, k5] + 4*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] - 13*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 20*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 5*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] +
  28*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 22*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 16*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  16*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 22*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] +
  s[k4, k5]*s[k6, k7] - 2*s[k6, k7]^2 + 2*s[k1, k7]*s[k1, k2, k3] + 3*s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 +
  2*s[k4, k5]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k7]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 - 2*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - s[k4, k5]*s[k2, k3, k4, k5] +
  3*s[k6, k7]*s[k2, k3, k4, k5] - 5*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  s[k2, k3, k4, k5]^2, -2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] + 2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] - s[k4, k5]*s[k6, k7] + 2*s[k6, k7]^2 - 2*s[k1, k7]*s[k1, k2, k3] -
  3*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k7]*s[k4, k5, k6] +
  2*s[k6, k7]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 -
  2*s[k1, k7]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + s[k4, k5]*s[k2, k3, k4, k5] - 5*s[k6, k7]*s[k2, k3, k4, k5] + 5*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 3*s[k2, k3, k4, k5]^2,
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 4*s[k2, k3]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] +
  4*s[k4, k5]*s[k1, k2, k3] - 2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] -
  4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k1, k2, k3, k4] -
  4*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] + 4*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] +
  4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 4*s[k5, k6]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] -
  4*s[k5, k6]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] +
  4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] -
  4*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] - 8*s[k1, k7]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] +
  2*s[k1, k2]*s[k6, k7] + 4*s[k2, k3]*s[k6, k7] - 8*s[k4, k5]*s[k6, k7] - 8*s[k5, k6]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 8*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] -
  6*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 12*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] +
  10*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] +
  8*s[k4, k5]*s[k2, k3, k4, k5] + 8*s[k5, k6]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 10*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] + 4*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] +
  4*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 4*s[k2, k3]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 4*s[k5, k6]*s[k1, k2, k3] -
  2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] -
  4*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k7]*s[k1, k2, k3, k4] +
  4*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] +
  4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] -
  8*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 12*s[k1, k7]*s[k1, k2, k3] +
  9*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 9*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] +
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] -
  16*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 20*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 6*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] -
  15*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 20*s[k4, k5, k6]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  4*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 4*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] -
  12*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 16*s[k1, k2]*s[k1, k2, k3] + 12*s[k1, k7]*s[k1, k2, k3] +
  7*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 7*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] +
  6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 16*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] -
  20*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] -
  13*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 20*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] +
  16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -16*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 10*s[k1, k7]*s[k4, k5] +
  3*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 12*s[k1, k2]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 28*s[k1, k2]*s[k1, k2, k3] + 16*s[k1, k7]*s[k1, k2, k3] +
  9*s[k2, k3]*s[k1, k2, k3] - 3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 13*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 12*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] -
  2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 16*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] +
  12*s[k1, k2, k3]*s[k4, k5, k6] - 10*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] -
  14*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 12*s[k1, k2]*s[k2, k3, k4, k5] -
  2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] -
  11*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 +
  12*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 28*s[k1, k2]*s[k1, k7] - 16*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 18*s[k1, k7]*s[k4, k5] - 11*s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] -
  18*s[k1, k2]*s[k6, k7] - 12*s[k1, k7]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] + 15*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 28*s[k1, k2]*s[k1, k2, k3] + 24*s[k1, k7]*s[k1, k2, k3] +
  23*s[k2, k3]*s[k1, k2, k3] + 11*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 21*s[k6, k7]*s[k1, k2, k3] - 23*s[k1, k2, k3]^2 - 8*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] +
  8*s[k4, k5]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 16*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 12*s[k6, k7]*s[k3, k4, k5] -
  4*s[k1, k2, k3]*s[k3, k4, k5] - 16*s[k1, k2]*s[k4, k5, k6] - 40*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 32*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] -
  10*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] - 8*s[k2, k3]*s[k1, k2, k3, k4] - 8*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 10*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 + 22*s[k1, k2]*s[k2, k3, k4, k5] + 14*s[k1, k7]*s[k2, k3, k4, k5] + 16*s[k2, k3]*s[k2, k3, k4, k5] -
  15*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 6*s[k6, k7]*s[k2, k3, k4, k5] - 33*s[k1, k2, k3]*s[k2, k3, k4, k5] - 12*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  12*s[k3, k4, k5]*s[k2, k3, k4, k5] + 32*s[k4, k5, k6]*s[k2, k3, k4, k5] + 16*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 8*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] +
  44*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 26*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 26*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] +
  12*s[k1, k7]*s[k4, k5] + 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] - 10*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 12*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  24*s[k1, k2]*s[k1, k2, k3] + 22*s[k1, k7]*s[k1, k2, k3] + 12*s[k2, k3]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 14*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] +
  2*s[k6, k7]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] - 32*s[k1, k7]*s[k4, k5, k6] -
  12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] +
  8*s[k1, k7]*s[k2, k3, k4, k5] + 6*s[k2, k3]*s[k2, k3, k4, k5] - 12*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] + 5*s[k6, k7]*s[k2, k3, k4, k5] -
  18*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  5*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 18*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 18*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k2, k3]*s[k5, k6] + 4*s[k2, k3]*s[k1, k2, k3] - 4*s[k5, k6]*s[k1, k2, k3] -
  4*s[k1, k2, k3]^2 - 4*s[k5, k6]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] -
  4*s[k2, k3]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] -
  4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6], -16*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 16*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] - 4*s[k1, k2]*s[k4, k5] +
  8*s[k1, k7]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] - 4*s[k1, k7]*s[k5, k6] - 8*s[k1, k2]*s[k6, k7] + 8*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 32*s[k1, k2]*s[k1, k2, k3] +
  16*s[k1, k7]*s[k1, k2, k3] + 12*s[k2, k3]*s[k1, k2, k3] + 10*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 + 8*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  6*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] -
  12*s[k1, k2]*s[k4, k5, k6] - 20*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 18*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] +
  2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 8*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 18*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 20*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 10*s[k6, k7]*s[k3, k4, k5, k6] -
  12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] +
  16*s[k1, k7]*s[k4, k5] - 8*s[k2, k3]*s[k4, k5] + 6*s[k2, k3]*s[k5, k6] - 10*s[k1, k2]*s[k6, k7] - 6*s[k1, k7]*s[k6, k7] - 2*s[k2, k3]*s[k6, k7] + 14*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] +
  2*s[k6, k7]^2 + 24*s[k1, k2]*s[k1, k2, k3] + 22*s[k1, k7]*s[k1, k2, k3] + 20*s[k2, k3]*s[k1, k2, k3] + 8*s[k4, k5]*s[k1, k2, k3] - 6*s[k5, k6]*s[k1, k2, k3] + 16*s[k6, k7]*s[k1, k2, k3] -
  20*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 8*s[k1, k7]*s[k2, k3, k4] + 6*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] + 4*s[k6, k7]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] -
  4*s[k6, k7]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] - 32*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 28*s[k6, k7]*s[k4, k5, k6] +
  12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] - 10*s[k2, k3]*s[k1, k2, k3, k4] - 6*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k5, k6]*s[k1, k2, k3, k4] - 8*s[k6, k7]*s[k1, k2, k3, k4] + 10*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 16*s[k2, k3]*s[k2, k3, k4, k5] - 14*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] - 30*s[k1, k2, k3]*s[k2, k3, k4, k5] - 14*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  28*s[k4, k5, k6]*s[k2, k3, k4, k5] + 18*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 3*s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] +
  12*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 12*s[k1, k2]*s[k1, k7] - 12*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 8*s[k1, k7]*s[k5, k6] + 2*s[k2, k3]*s[k5, k6] - 10*s[k1, k2]*s[k6, k7] -
  2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] + 2*s[k4, k5]*s[k6, k7] - 2*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 + 24*s[k1, k2]*s[k1, k2, k3] + 10*s[k1, k7]*s[k1, k2, k3] +
  8*s[k2, k3]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 8*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] -
  4*s[k6, k7]*s[k2, k3, k4] + 8*s[k1, k2, k3]*s[k2, k3, k4] - 12*s[k1, k2]*s[k4, k5, k6] - 8*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 12*s[k6, k7]*s[k4, k5, k6] +
  12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k6, k7]*s[k1, k2, k3, k4] - 10*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k2, k3, k4]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3, k4]^2 +
  10*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] - 2*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k5, k6]*s[k2, k3, k4, k5] + 3*s[k6, k7]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  6*s[k2, k3, k4]*s[k2, k3, k4, k5] + 12*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] +
  12*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 10*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 10*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] + 4*s[k2, k3]*s[k5, k6] + 4*s[k2, k3]*s[k6, k7] +
  4*s[k1, k2]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] - 4*s[k5, k6]*s[k1, k2, k3] - 4*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] -
  4*s[k6, k7]*s[k2, k3, k4] - 4*s[k2, k3]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] +
  4*s[k5, k6]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3]*s[k2, k3, k4, k5] +
  4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6], -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 4*s[k1, k7]*s[k2, k3] + 12*s[k1, k7]*s[k4, k5] - 4*s[k1, k2]*s[k5, k6] +
  4*s[k1, k7]*s[k5, k6] - 14*s[k1, k2]*s[k6, k7] - 4*s[k1, k7]*s[k6, k7] - 4*s[k2, k3]*s[k6, k7] + 10*s[k4, k5]*s[k6, k7] + 10*s[k5, k6]*s[k6, k7] + 4*s[k6, k7]^2 + 24*s[k1, k2]*s[k1, k2, k3] +
  20*s[k1, k7]*s[k1, k2, k3] + 12*s[k2, k3]*s[k1, k2, k3] + 16*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 8*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] +
  6*s[k6, k7]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k6, k7]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] -
  28*s[k1, k7]*s[k4, k5, k6] - 12*s[k2, k3]*s[k4, k5, k6] - 22*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] -
  4*s[k1, k7]*s[k1, k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 10*s[k6, k7]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] +
  6*s[k2, k3]*s[k2, k3, k4, k5] - 10*s[k4, k5]*s[k2, k3, k4, k5] - 10*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - 18*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  8*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] + 22*s[k4, k5, k6]*s[k2, k3, k4, k5] + 12*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 12*s[k1, k2]*s[k3, k4, k5, k6] +
  28*s[k1, k7]*s[k3, k4, k5, k6] + 12*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -12*s[k1, k2]^2 - 20*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 12*s[k1, k2]*s[k2, k3] - 6*s[k1, k7]*s[k2, k3] + 12*s[k1, k7]*s[k4, k5] + 6*s[k2, k3]*s[k5, k6] - 10*s[k1, k2]*s[k6, k7] -
  2*s[k1, k7]*s[k6, k7] + 2*s[k2, k3]*s[k6, k7] + 12*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 24*s[k1, k2]*s[k1, k2, k3] + 18*s[k1, k7]*s[k1, k2, k3] + 12*s[k2, k3]*s[k1, k2, k3] -
  6*s[k5, k6]*s[k1, k2, k3] + 10*s[k6, k7]*s[k1, k2, k3] - 12*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 8*s[k1, k7]*s[k2, k3, k4] - 4*s[k5, k6]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] +
  6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k6, k7]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 12*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] -
  12*s[k2, k3]*s[k4, k5, k6] - 24*s[k6, k7]*s[k4, k5, k6] + 12*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k7]*s[k1, k2, k3, k4] -
  4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3, k4]^2 + 14*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k1, k7]*s[k2, k3, k4, k5] + 6*s[k2, k3]*s[k2, k3, k4, k5] - 12*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] + s[k6, k7]*s[k2, k3, k4, k5] - 18*s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  24*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - s[k2, k3, k4, k5]^2 + 12*s[k1, k2]*s[k3, k4, k5, k6] + 28*s[k1, k7]*s[k3, k4, k5, k6] +
  12*s[k2, k3]*s[k3, k4, k5, k6] + 14*s[k6, k7]*s[k3, k4, k5, k6] - 12*s[k1, k2, k3]*s[k3, k4, k5, k6] - 14*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - 3*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] -
  3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 2*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - s[k2, k3]*s[k1, k2, k3] + 3*s[k4, k5]*s[k1, k2, k3] +
  2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] - 2*s[k6, k7]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] +
  4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] -
  2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] + 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] -
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 2*s[k2, k3]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] +
  6*s[k5, k6]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] + s[k1, k2, k3]*s[k2, k3, k4, k5] - 6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] +
  2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + 3*s[k2, k3]*s[k4, k5] +
  2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] -
  3*s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] -
  2*s[k2, k3, k4]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] -
  3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] +
  2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] - 4*s[k2, k3]*s[k4, k5] + 2*s[k1, k2]*s[k6, k7] -
  8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] + 4*s[k4, k5]*s[k1, k2, k3] - 2*s[k6, k7]*s[k1, k2, k3] + 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] +
  4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3]*s[k1, k2, k3, k4] -
  4*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] + 4*s[k2, k3]*s[k4, k5] - 2*s[k1, k2]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k1, k2, k3] +
  2*s[k6, k7]*s[k1, k2, k3] - 4*s[k4, k5]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] -
  2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] + 4*s[k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] -
  4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0, -8*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] +
  10*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 8*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] + 11*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 +
  16*s[k1, k2]*s[k1, k2, k3] + 16*s[k1, k7]*s[k1, k2, k3] + 9*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 9*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 -
  4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] -
  8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] - 20*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] -
  6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 12*s[k1, k2]*s[k2, k3, k4, k5] + 6*s[k1, k7]*s[k2, k3, k4, k5] + 6*s[k2, k3]*s[k2, k3, k4, k5] - 11*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] - 15*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  20*s[k4, k5, k6]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] + 24*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] -
  2*s[k2, k3]*s[k5, k6] + 2*s[k1, k2]*s[k6, k7] + s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 4*s[k6, k7]^2 - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] +
  s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] + 4*s[k4, k5]*s[k2, k3, k4] - 4*s[k6, k7]*s[k2, k3, k4] -
  2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k3, k4, k5] - 4*s[k2, k3, k4]*s[k3, k4, k5] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] +
  2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k4, k5]*s[k1, k2, k3, k4] + 8*s[k6, k7]*s[k1, k2, k3, k4] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] -
  s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 8*s[k6, k7]*s[k2, k3, k4, k5] + 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  4*s[k3, k4, k5]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] - 4*s[k1, k2]*s[k4, k5] +
  6*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 5*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] +
  4*s[k1, k7]*s[k1, k2, k3] + s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] -
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] -
  2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 8*s[k1, k7]*s[k4, k5, k6] - 8*s[k6, k7]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 +
  2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] - 5*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] -
  s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 8*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] + 2*s[k2, k3, k4, k5]^2 +
  8*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 + 2*s[k1, k7]*s[k2, k3] + 6*s[k1, k7]*s[k4, k5] -
  13*s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] - 4*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] + 5*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] + 8*s[k1, k7]*s[k1, k2, k3] +
  9*s[k2, k3]*s[k1, k2, k3] + 13*s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 9*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] +
  12*s[k4, k5]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] -
  4*s[k2, k3, k4]*s[k3, k4, k5] - 16*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] - 8*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] +
  4*s[k1, k2]*s[k1, k2, k3, k4] - 8*s[k2, k3]*s[k1, k2, k3, k4] - 12*s[k4, k5]*s[k1, k2, k3, k4] + 14*s[k1, k2, k3]*s[k1, k2, k3, k4] + 8*s[k2, k3, k4]*s[k1, k2, k3, k4] +
  4*s[k3, k4, k5]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3, k4]^2 + 8*s[k1, k2]*s[k2, k3, k4, k5] + 10*s[k1, k7]*s[k2, k3, k4, k5] + 12*s[k2, k3]*s[k2, k3, k4, k5] -
  5*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 6*s[k6, k7]*s[k2, k3, k4, k5] - 15*s[k1, k2, k3]*s[k2, k3, k4, k5] - 8*s[k2, k3, k4]*s[k2, k3, k4, k5] +
  8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 8*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 16*s[k1, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3]*s[k3, k4, k5, k6] + 12*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  12*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -8*s[k1, k2]^2 - 16*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 - 8*s[k1, k2]*s[k2, k3] + 8*s[k1, k7]*s[k4, k5] - 8*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] +
  8*s[k4, k5]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 16*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] + 8*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] +
  4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 8*s[k6, k7]*s[k3, k4, k5] - 8*s[k1, k2]*s[k4, k5, k6] - 24*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] -
  16*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  12*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] - 8*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k6, k7]*s[k2, k3, k4, k5] -
  12*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k3, k4, k5]*s[k2, k3, k4, k5] + 16*s[k4, k5, k6]*s[k2, k3, k4, k5] - 6*s[k2, k3, k4, k5]^2 + 8*s[k1, k2]*s[k3, k4, k5, k6] +
  24*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] + 16*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] -
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 16*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] -
  4*s[k1, k7]*s[k1, k2, k3] - 2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k2, k3]*s[k3, k4, k5] + 4*s[k1, k2, k3]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] +
  4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] - 4*s[k2, k3]*s[k1, k2, k3, k4] + 8*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  4*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3, k4]^2 - 2*s[k1, k2]*s[k2, k3, k4, k5] + 4*s[k2, k3]*s[k2, k3, k4, k5] -
  2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] -
  4*s[k1, k7]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 4*s[k1, k2]*s[k4, k5] + 4*s[k1, k7]*s[k4, k5] - 2*s[k2, k3]*s[k4, k5] - 2*s[k1, k2]*s[k6, k7] + 2*s[k4, k5]*s[k6, k7] +
  2*s[k6, k7]^2 + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 2*s[k2, k3]*s[k1, k2, k3] + 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k6, k7]*s[k1, k2, k3] - 2*s[k1, k2, k3]^2 -
  2*s[k4, k5]*s[k2, k3, k4] + 2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k3, k4, k5] - 4*s[k1, k7]*s[k3, k4, k5] + 4*s[k2, k3]*s[k3, k4, k5] -
  2*s[k6, k7]*s[k3, k4, k5] - 4*s[k1, k2, k3]*s[k3, k4, k5] - 8*s[k1, k7]*s[k4, k5, k6] - 4*s[k6, k7]*s[k4, k5, k6] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] -
  4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k2, k3, k4]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3, k4]^2 + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k2, k3]*s[k2, k3, k4, k5] -
  2*s[k4, k5]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] + 2*s[k3, k4, k5]*s[k2, k3, k4, k5] + 4*s[k4, k5, k6]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4, k5]^2 + 8*s[k1, k7]*s[k3, k4, k5, k6] + 4*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]*s[k1, k7] - 8*s[k1, k7]^2 + 8*s[k1, k7]*s[k4, k5] - 10*s[k2, k3]*s[k4, k5] - 4*s[k1, k2]*s[k6, k7] - 8*s[k1, k7]*s[k6, k7] + 4*s[k4, k5]*s[k6, k7] + 2*s[k6, k7]^2 +
  8*s[k1, k7]*s[k1, k2, k3] + 10*s[k2, k3]*s[k1, k2, k3] + 10*s[k4, k5]*s[k1, k2, k3] + 4*s[k6, k7]*s[k1, k2, k3] - 10*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 6*s[k4, k5]*s[k2, k3, k4] +
  2*s[k6, k7]*s[k2, k3, k4] - 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k7]*s[k3, k4, k5] - 4*s[k6, k7]*s[k3, k4, k5] + 4*s[k2, k3, k4]*s[k3, k4, k5] - 16*s[k1, k7]*s[k4, k5, k6] -
  8*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 10*s[k2, k3]*s[k1, k2, k3, k4] - 6*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 16*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  8*s[k2, k3, k4]*s[k1, k2, k3, k4] - 4*s[k3, k4, k5]*s[k1, k2, k3, k4] - 8*s[k1, k2, k3, k4]^2 + 8*s[k1, k2]*s[k2, k3, k4, k5] + 8*s[k1, k7]*s[k2, k3, k4, k5] + 14*s[k2, k3]*s[k2, k3, k4, k5] -
  4*s[k4, k5]*s[k2, k3, k4, k5] + 2*s[k6, k7]*s[k2, k3, k4, k5] - 18*s[k1, k2, k3]*s[k2, k3, k4, k5] - 12*s[k2, k3, k4]*s[k2, k3, k4, k5] + 4*s[k3, k4, k5]*s[k2, k3, k4, k5] +
  8*s[k4, k5, k6]*s[k2, k3, k4, k5] + 14*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4, k5]^2 + 16*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k6, k7]*s[k3, k4, k5, k6] -
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 2*s[k2, k3]*s[k4, k5] - 2*s[k6, k7]^2 - 2*s[k2, k3]*s[k1, k2, k3] - 2*s[k4, k5]*s[k1, k2, k3] + 2*s[k1, k2, k3]^2 - 2*s[k4, k5]*s[k2, k3, k4] -
  2*s[k6, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 2*s[k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5]*s[k1, k2, k3, k4] + 4*s[k6, k7]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] -
  2*s[k2, k3]*s[k2, k3, k4, k5] + 4*s[k6, k7]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k2, k3, k4]*s[k2, k3, k4, k5] - 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] -
  2*s[k2, k3, k4, k5]^2, 0, -2*s[k2, k3]*s[k4, k5] + 2*s[k6, k7]^2 + 2*s[k2, k3]*s[k1, k2, k3] + 2*s[k4, k5]*s[k1, k2, k3] - 2*s[k1, k2, k3]^2 + 2*s[k4, k5]*s[k2, k3, k4] +
  2*s[k6, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] - 2*s[k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5]*s[k1, k2, k3, k4] - 4*s[k6, k7]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  2*s[k2, k3]*s[k2, k3, k4, k5] - 4*s[k6, k7]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3, k4]*s[k2, k3, k4, k5] + 6*s[k1, k2, k3, k4]*s[k2, k3, k4, k5] +
  2*s[k2, k3, k4, k5]^2, 0, 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] +
  2*s[k1, k2]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] +
  2*s[k5, k6]*s[k1, k2, k3] - 3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 4*s[k1, k7]*s[k2, k3, k4] - 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  4*s[k2, k3]*s[k4, k5, k6] + 6*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] + 2*s[k2, k3, k4]*s[k4, k5, k6] + 2*s[k1, k2, k3]*s[k1, k2, k3, k4] - 2*s[k4, k5, k6]*s[k1, k2, k3, k4] -
  2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] + 3*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  6*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] +
  s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] +
  3*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] + 3*s[k6, k7]*s[k1, k2, k3] - 3*s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] -
  4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 6*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] -
  2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] -
  6*s[k5, k6]*s[k2, k3, k4, k5] - 3*s[k1, k2, k3]*s[k2, k3, k4, k5] + 6*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k2]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 4*s[k2, k3]*s[k1, k2, k3] -
  2*s[k6, k7]*s[k1, k2, k3] + 4*s[k1, k2, k3]^2 + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 4*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] -
  2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] -
  4*s[k2, k3]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -4*s[k1, k2]^2 - 4*s[k1, k2]*s[k1, k7] - 4*s[k1, k2]*s[k2, k3] - 2*s[k1, k2]*s[k6, k7] + 8*s[k1, k2]*s[k1, k2, k3] + 4*s[k1, k7]*s[k1, k2, k3] + 4*s[k2, k3]*s[k1, k2, k3] +
  2*s[k6, k7]*s[k1, k2, k3] - 4*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k4, k5, k6] - 4*s[k1, k7]*s[k4, k5, k6] - 4*s[k2, k3]*s[k4, k5, k6] - 2*s[k6, k7]*s[k4, k5, k6] + 4*s[k1, k2, k3]*s[k4, k5, k6] +
  2*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k2, k3]*s[k2, k3, k4, k5] + 2*s[k4, k5, k6]*s[k2, k3, k4, k5] + 4*s[k1, k2]*s[k3, k4, k5, k6] + 4*s[k1, k7]*s[k3, k4, k5, k6] +
  4*s[k2, k3]*s[k3, k4, k5, k6] + 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0,
 -8*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] - 8*s[k1, k2]*s[k6, k7] +
  3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 7*s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] - 2*s[k5, k6]*s[k1, k2, k3] +
  9*s[k6, k7]*s[k1, k2, k3] - 7*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k7]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k2]*s[k4, k5, k6] - 8*s[k1, k7]*s[k4, k5, k6] -
  8*s[k2, k3]*s[k4, k5, k6] - 12*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 6*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 8*s[k1, k2]*s[k2, k3, k4, k5] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] -
  9*s[k1, k2, k3]*s[k2, k3, k4, k5] + 12*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2]*s[k3, k4, k5, k6] + 8*s[k1, k7]*s[k3, k4, k5, k6] + 8*s[k2, k3]*s[k3, k4, k5, k6] +
  8*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] - 2*s[k1, k2]*s[k6, k7] -
  3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 8*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] +
  s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] +
  4*s[k2, k3]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 2*s[k1, k2, k3]*s[k1, k2, k3, k4] +
  2*s[k4, k5, k6]*s[k1, k2, k3, k4] + 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k7]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] -
  s[k1, k2, k3]*s[k2, k3, k4, k5] - 2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3]*s[k3, k4, k5, k6] +
  2*s[k6, k7]*s[k3, k4, k5, k6] + 4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -2*s[k1, k7]*s[k2, k3] + 2*s[k1, k7]*s[k4, k5] + s[k2, k3]*s[k4, k5] + 2*s[k2, k3]*s[k5, k6] + 3*s[k4, k5]*s[k6, k7] + 6*s[k5, k6]*s[k6, k7] - s[k2, k3]*s[k1, k2, k3] - s[k4, k5]*s[k1, k2, k3] -
  2*s[k5, k6]*s[k1, k2, k3] + s[k6, k7]*s[k1, k2, k3] + s[k1, k2, k3]^2 + 4*s[k1, k7]*s[k2, k3, k4] + 2*s[k1, k2, k3]*s[k2, k3, k4] - 4*s[k6, k7]*s[k4, k5, k6] - 2*s[k2, k3, k4]*s[k4, k5, k6] -
  2*s[k1, k2, k3]*s[k1, k2, k3, k4] + 2*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k7]*s[k2, k3, k4, k5] - 3*s[k4, k5]*s[k2, k3, k4, k5] - 6*s[k5, k6]*s[k2, k3, k4, k5] -
  s[k1, k2, k3]*s[k2, k3, k4, k5] + 4*s[k4, k5, k6]*s[k2, k3, k4, k5], 4*s[k1, k2]*s[k2, k3] + 2*s[k1, k7]*s[k2, k3] - 2*s[k1, k7]*s[k4, k5] - s[k2, k3]*s[k4, k5] - 2*s[k2, k3]*s[k5, k6] -
  4*s[k1, k2]*s[k6, k7] - 3*s[k4, k5]*s[k6, k7] - 6*s[k5, k6]*s[k6, k7] - 4*s[k1, k2]*s[k1, k2, k3] - 3*s[k2, k3]*s[k1, k2, k3] + s[k4, k5]*s[k1, k2, k3] + 2*s[k5, k6]*s[k1, k2, k3] +
  3*s[k6, k7]*s[k1, k2, k3] + 3*s[k1, k2, k3]^2 - 8*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k7]*s[k2, k3, k4] + 6*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k2, k3]*s[k4, k5, k6] - 4*s[k1, k2, k3]*s[k4, k5, k6] -
  6*s[k2, k3, k4]*s[k4, k5, k6] + 8*s[k1, k2]*s[k1, k2, k3, k4] - 6*s[k1, k2, k3]*s[k1, k2, k3, k4] + 6*s[k4, k5, k6]*s[k1, k2, k3, k4] + 4*s[k1, k2]*s[k2, k3, k4, k5] +
  2*s[k1, k7]*s[k2, k3, k4, k5] + 3*s[k4, k5]*s[k2, k3, k4, k5] + 6*s[k5, k6]*s[k2, k3, k4, k5] - 3*s[k1, k2, k3]*s[k2, k3, k4, k5] - 4*s[k2, k3]*s[k3, k4, k5, k6] + 4*s[k6, k7]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3]*s[k3, k4, k5, k6] + 8*s[k2, k3, k4]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4, k5]*s[k3, k4, k5, k6],
 -8*s[k1, k2]^2 - 8*s[k1, k2]*s[k1, k7] - 8*s[k1, k2]*s[k2, k3] - 8*s[k1, k2]*s[k6, k7] + 16*s[k1, k2]*s[k1, k2, k3] + 8*s[k1, k7]*s[k1, k2, k3] + 8*s[k2, k3]*s[k1, k2, k3] +
  8*s[k6, k7]*s[k1, k2, k3] - 8*s[k1, k2, k3]^2 - 4*s[k1, k2]*s[k2, k3, k4] + 4*s[k1, k2, k3]*s[k2, k3, k4] - 8*s[k1, k2]*s[k4, k5, k6] - 8*s[k1, k7]*s[k4, k5, k6] - 8*s[k2, k3]*s[k4, k5, k6] -
  8*s[k6, k7]*s[k4, k5, k6] + 8*s[k1, k2, k3]*s[k4, k5, k6] - 4*s[k2, k3, k4]*s[k4, k5, k6] + 4*s[k1, k2]*s[k1, k2, k3, k4] - 4*s[k1, k2, k3]*s[k1, k2, k3, k4] + 4*s[k4, k5, k6]*s[k1, k2, k3, k4] +
  8*s[k1, k2]*s[k2, k3, k4, k5] - 8*s[k1, k2, k3]*s[k2, k3, k4, k5] + 8*s[k4, k5, k6]*s[k2, k3, k4, k5] + 8*s[k1, k2]*s[k3, k4, k5, k6] + 8*s[k1, k7]*s[k3, k4, k5, k6] +
  8*s[k2, k3]*s[k3, k4, k5, k6] + 8*s[k6, k7]*s[k3, k4, k5, k6] - 8*s[k1, k2, k3]*s[k3, k4, k5, k6] + 4*s[k2, k3, k4]*s[k3, k4, k5, k6] - 4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] -
  8*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 4*s[k1, k2]^2 + 4*s[k1, k2]*s[k1, k7] + 2*s[k1, k2]*s[k6, k7] - 4*s[k1, k2]*s[k1, k2, k3] - 4*s[k1, k7]*s[k1, k2, k3] - 2*s[k6, k7]*s[k1, k2, k3] +
  4*s[k1, k2]*s[k2, k3, k4] - 4*s[k1, k2, k3]*s[k2, k3, k4] + 4*s[k1, k2]*s[k4, k5, k6] + 4*s[k1, k7]*s[k4, k5, k6] + 2*s[k6, k7]*s[k4, k5, k6] + 4*s[k2, k3, k4]*s[k4, k5, k6] -
  4*s[k1, k2]*s[k1, k2, k3, k4] + 4*s[k1, k2, k3]*s[k1, k2, k3, k4] - 4*s[k4, k5, k6]*s[k1, k2, k3, k4] - 2*s[k1, k2]*s[k2, k3, k4, k5] + 2*s[k1, k2, k3]*s[k2, k3, k4, k5] -
  2*s[k4, k5, k6]*s[k2, k3, k4, k5] - 4*s[k1, k2]*s[k3, k4, k5, k6] - 4*s[k1, k7]*s[k3, k4, k5, k6] - 2*s[k6, k7]*s[k3, k4, k5, k6] - 4*s[k2, k3, k4]*s[k3, k4, k5, k6] +
  4*s[k1, k2, k3, k4]*s[k3, k4, k5, k6] + 2*s[k2, k3, k4, k5]*s[k3, k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};


==> anc/syzygies7-mhv.m <==
(* ::Package:: *)

(* syzygies7-mhv.m, syzygies for the tree-level seven-point MHV amplitude *)
(* Momenta k1 and k3 are associated to negative, the remaining ones with positive helicities*)

(* Ordered permutations corresponding to syzygy-vector entries,
   $S_7^*$ as in eq. (7.4) *)
S7star = {{1, 2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 7, 6}, {1, 2, 3, 4, 6, 5, 7}, {1, 2, 3, 4, 6, 7, 5}, {1, 2, 3, 4, 7, 5, 6},
 {1, 2, 3, 4, 7, 6, 5}, {1, 2, 3, 5, 4, 6, 7}, {1, 2, 3, 5, 4, 7, 6}, {1, 2, 3, 5, 6, 4, 7}, {1, 2, 3, 5, 6, 7, 4},
 {1, 2, 3, 5, 7, 4, 6}, {1, 2, 3, 5, 7, 6, 4}, {1, 2, 3, 6, 4, 5, 7}, {1, 2, 3, 6, 4, 7, 5}, {1, 2, 3, 6, 5, 4, 7},
 {1, 2, 3, 6, 5, 7, 4}, {1, 2, 3, 6, 7, 4, 5}, {1, 2, 3, 6, 7, 5, 4}, {1, 2, 3, 7, 4, 5, 6}, {1, 2, 3, 7, 4, 6, 5},
 {1, 2, 3, 7, 5, 4, 6}, {1, 2, 3, 7, 5, 6, 4}, {1, 2, 3, 7, 6, 4, 5}, {1, 2, 3, 7, 6, 5, 4}, {1, 2, 4, 3, 5, 6, 7},
 {1, 2, 4, 3, 5, 7, 6}, {1, 2, 4, 3, 6, 5, 7}, {1, 2, 4, 3, 6, 7, 5}, {1, 2, 4, 3, 7, 5, 6}, {1, 2, 4, 3, 7, 6, 5},
 {1, 2, 4, 5, 3, 6, 7}, {1, 2, 4, 5, 3, 7, 6}, {1, 2, 4, 5, 6, 3, 7}, {1, 2, 4, 5, 6, 7, 3}, {1, 2, 4, 5, 7, 3, 6},
 {1, 2, 4, 5, 7, 6, 3}, {1, 2, 4, 6, 3, 5, 7}, {1, 2, 4, 6, 3, 7, 5}, {1, 2, 4, 6, 5, 3, 7}, {1, 2, 4, 6, 5, 7, 3},
 {1, 2, 4, 6, 7, 3, 5}, {1, 2, 4, 6, 7, 5, 3}, {1, 2, 4, 7, 3, 5, 6}, {1, 2, 4, 7, 3, 6, 5}, {1, 2, 4, 7, 5, 3, 6},
 {1, 2, 4, 7, 5, 6, 3}, {1, 2, 4, 7, 6, 3, 5}, {1, 2, 4, 7, 6, 5, 3}, {1, 2, 5, 3, 4, 6, 7}, {1, 2, 5, 3, 4, 7, 6},
 {1, 2, 5, 3, 6, 4, 7}, {1, 2, 5, 3, 6, 7, 4}, {1, 2, 5, 3, 7, 4, 6}, {1, 2, 5, 3, 7, 6, 4}, {1, 2, 5, 4, 3, 6, 7},
 {1, 2, 5, 4, 3, 7, 6}, {1, 2, 5, 4, 6, 3, 7}, {1, 2, 5, 4, 6, 7, 3}, {1, 2, 5, 4, 7, 3, 6}, {1, 2, 5, 4, 7, 6, 3},
 {1, 2, 5, 6, 3, 4, 7}, {1, 2, 5, 6, 3, 7, 4}, {1, 2, 5, 6, 4, 3, 7}, {1, 2, 5, 6, 4, 7, 3}, {1, 2, 5, 6, 7, 3, 4},
 {1, 2, 5, 6, 7, 4, 3}, {1, 2, 5, 7, 3, 4, 6}, {1, 2, 5, 7, 3, 6, 4}, {1, 2, 5, 7, 4, 3, 6}, {1, 2, 5, 7, 4, 6, 3},
 {1, 2, 5, 7, 6, 3, 4}, {1, 2, 5, 7, 6, 4, 3}, {1, 2, 6, 3, 4, 5, 7}, {1, 2, 6, 3, 4, 7, 5}, {1, 2, 6, 3, 5, 4, 7},
 {1, 2, 6, 3, 5, 7, 4}, {1, 2, 6, 3, 7, 4, 5}, {1, 2, 6, 3, 7, 5, 4}, {1, 2, 6, 4, 3, 5, 7}, {1, 2, 6, 4, 3, 7, 5},
 {1, 2, 6, 4, 5, 3, 7}, {1, 2, 6, 4, 5, 7, 3}, {1, 2, 6, 4, 7, 3, 5}, {1, 2, 6, 4, 7, 5, 3}, {1, 2, 6, 5, 3, 4, 7},
 {1, 2, 6, 5, 3, 7, 4}, {1, 2, 6, 5, 4, 3, 7}, {1, 2, 6, 5, 4, 7, 3}, {1, 2, 6, 5, 7, 3, 4}, {1, 2, 6, 5, 7, 4, 3},
 {1, 2, 6, 7, 3, 4, 5}, {1, 2, 6, 7, 3, 5, 4}, {1, 2, 6, 7, 4, 3, 5}, {1, 2, 6, 7, 4, 5, 3}, {1, 2, 6, 7, 5, 3, 4},
 {1, 2, 6, 7, 5, 4, 3}, {1, 2, 7, 3, 4, 5, 6}, {1, 2, 7, 3, 4, 6, 5}, {1, 2, 7, 3, 5, 4, 6}, {1, 2, 7, 3, 5, 6, 4},
 {1, 2, 7, 3, 6, 4, 5}, {1, 2, 7, 3, 6, 5, 4}, {1, 2, 7, 4, 3, 5, 6}, {1, 2, 7, 4, 3, 6, 5}, {1, 2, 7, 4, 5, 3, 6},
 {1, 2, 7, 4, 5, 6, 3}, {1, 2, 7, 4, 6, 3, 5}, {1, 2, 7, 4, 6, 5, 3}, {1, 2, 7, 5, 3, 4, 6}, {1, 2, 7, 5, 3, 6, 4},
 {1, 2, 7, 5, 4, 3, 6}, {1, 2, 7, 5, 4, 6, 3}, {1, 2, 7, 5, 6, 3, 4}, {1, 2, 7, 5, 6, 4, 3}, {1, 2, 7, 6, 3, 4, 5},
 {1, 2, 7, 6, 3, 5, 4}, {1, 2, 7, 6, 4, 3, 5}, {1, 2, 7, 6, 4, 5, 3}, {1, 2, 7, 6, 5, 3, 4}, {1, 2, 7, 6, 5, 4, 3},
 {1, 3, 2, 4, 5, 6, 7}, {1, 3, 2, 4, 5, 7, 6}, {1, 3, 2, 4, 6, 5, 7}, {1, 3, 2, 4, 6, 7, 5}, {1, 3, 2, 4, 7, 5, 6},
 {1, 3, 2, 4, 7, 6, 5}, {1, 3, 2, 5, 4, 6, 7}, {1, 3, 2, 5, 4, 7, 6}, {1, 3, 2, 5, 6, 4, 7}, {1, 3, 2, 5, 6, 7, 4},
 {1, 3, 2, 5, 7, 4, 6}, {1, 3, 2, 5, 7, 6, 4}, {1, 3, 2, 6, 4, 5, 7}, {1, 3, 2, 6, 4, 7, 5}, {1, 3, 2, 6, 5, 4, 7},
 {1, 3, 2, 6, 5, 7, 4}, {1, 3, 2, 6, 7, 4, 5}, {1, 3, 2, 6, 7, 5, 4}, {1, 3, 2, 7, 4, 5, 6}, {1, 3, 2, 7, 4, 6, 5},
 {1, 3, 2, 7, 5, 4, 6}, {1, 3, 2, 7, 5, 6, 4}, {1, 3, 2, 7, 6, 4, 5}, {1, 3, 2, 7, 6, 5, 4}, {1, 3, 4, 2, 5, 6, 7},
 {1, 3, 4, 2, 5, 7, 6}, {1, 3, 4, 2, 6, 5, 7}, {1, 3, 4, 2, 6, 7, 5}, {1, 3, 4, 2, 7, 5, 6}, {1, 3, 4, 2, 7, 6, 5},
 {1, 3, 4, 5, 2, 6, 7}, {1, 3, 4, 5, 2, 7, 6}, {1, 3, 4, 5, 6, 2, 7}, {1, 3, 4, 5, 7, 2, 6}, {1, 3, 4, 6, 2, 5, 7},
 {1, 3, 4, 6, 2, 7, 5}, {1, 3, 4, 6, 5, 2, 7}, {1, 3, 4, 6, 7, 2, 5}, {1, 3, 4, 7, 2, 5, 6}, {1, 3, 4, 7, 2, 6, 5},
 {1, 3, 4, 7, 5, 2, 6}, {1, 3, 4, 7, 6, 2, 5}, {1, 3, 5, 2, 4, 6, 7}, {1, 3, 5, 2, 4, 7, 6}, {1, 3, 5, 2, 6, 4, 7},
 {1, 3, 5, 2, 6, 7, 4}, {1, 3, 5, 2, 7, 4, 6}, {1, 3, 5, 2, 7, 6, 4}, {1, 3, 5, 4, 2, 6, 7}, {1, 3, 5, 4, 2, 7, 6},
 {1, 3, 5, 4, 6, 2, 7}, {1, 3, 5, 4, 7, 2, 6}, {1, 3, 5, 6, 2, 4, 7}, {1, 3, 5, 6, 2, 7, 4}, {1, 3, 5, 6, 4, 2, 7},
 {1, 3, 5, 6, 7, 2, 4}, {1, 3, 5, 7, 2, 4, 6}, {1, 3, 5, 7, 2, 6, 4}, {1, 3, 5, 7, 4, 2, 6}, {1, 3, 5, 7, 6, 2, 4},
 {1, 3, 6, 2, 4, 5, 7}, {1, 3, 6, 2, 4, 7, 5}, {1, 3, 6, 2, 5, 4, 7}, {1, 3, 6, 2, 5, 7, 4}, {1, 3, 6, 2, 7, 4, 5},
 {1, 3, 6, 2, 7, 5, 4}, {1, 3, 6, 4, 2, 5, 7}, {1, 3, 6, 4, 2, 7, 5}, {1, 3, 6, 4, 5, 2, 7}, {1, 3, 6, 4, 7, 2, 5},
 {1, 3, 6, 5, 2, 4, 7}, {1, 3, 6, 5, 2, 7, 4}, {1, 3, 6, 5, 4, 2, 7}, {1, 3, 6, 5, 7, 2, 4}, {1, 3, 6, 7, 2, 4, 5},
 {1, 3, 6, 7, 2, 5, 4}, {1, 3, 6, 7, 4, 2, 5}, {1, 3, 6, 7, 5, 2, 4}, {1, 3, 7, 2, 4, 5, 6}, {1, 3, 7, 2, 4, 6, 5},
 {1, 3, 7, 2, 5, 4, 6}, {1, 3, 7, 2, 5, 6, 4}, {1, 3, 7, 2, 6, 4, 5}, {1, 3, 7, 2, 6, 5, 4}, {1, 3, 7, 4, 2, 5, 6},
 {1, 3, 7, 4, 2, 6, 5}, {1, 3, 7, 4, 5, 2, 6}, {1, 3, 7, 4, 6, 2, 5}, {1, 3, 7, 5, 2, 4, 6}, {1, 3, 7, 5, 2, 6, 4},
 {1, 3, 7, 5, 4, 2, 6}, {1, 3, 7, 5, 6, 2, 4}, {1, 3, 7, 6, 2, 4, 5}, {1, 3, 7, 6, 2, 5, 4}, {1, 3, 7, 6, 4, 2, 5},
 {1, 3, 7, 6, 5, 2, 4}, {1, 4, 2, 3, 5, 6, 7}, {1, 4, 2, 3, 5, 7, 6}, {1, 4, 2, 3, 6, 5, 7}, {1, 4, 2, 3, 6, 7, 5},
 {1, 4, 2, 3, 7, 5, 6}, {1, 4, 2, 3, 7, 6, 5}, {1, 4, 2, 5, 3, 6, 7}, {1, 4, 2, 5, 3, 7, 6}, {1, 4, 2, 5, 6, 3, 7},
 {1, 4, 2, 5, 7, 3, 6}, {1, 4, 2, 6, 3, 5, 7}, {1, 4, 2, 6, 3, 7, 5}, {1, 4, 2, 6, 5, 3, 7}, {1, 4, 2, 6, 7, 3, 5},
 {1, 4, 2, 7, 3, 5, 6}, {1, 4, 2, 7, 3, 6, 5}, {1, 4, 2, 7, 5, 3, 6}, {1, 4, 2, 7, 6, 3, 5}, {1, 4, 3, 2, 5, 6, 7},
 {1, 4, 3, 2, 5, 7, 6}, {1, 4, 3, 2, 6, 5, 7}, {1, 4, 3, 2, 6, 7, 5}, {1, 4, 3, 2, 7, 5, 6}, {1, 4, 3, 2, 7, 6, 5},
 {1, 4, 3, 5, 2, 6, 7}, {1, 4, 3, 5, 2, 7, 6}, {1, 4, 3, 5, 6, 2, 7}, {1, 4, 3, 5, 7, 2, 6}, {1, 4, 3, 6, 2, 5, 7},
 {1, 4, 3, 6, 2, 7, 5}, {1, 4, 3, 6, 5, 2, 7}, {1, 4, 3, 6, 7, 2, 5}, {1, 4, 3, 7, 2, 5, 6}, {1, 4, 3, 7, 2, 6, 5},
 {1, 4, 3, 7, 5, 2, 6}, {1, 4, 3, 7, 6, 2, 5}, {1, 4, 5, 2, 3, 6, 7}, {1, 4, 5, 2, 3, 7, 6}, {1, 4, 5, 2, 6, 3, 7},
 {1, 4, 5, 2, 7, 3, 6}, {1, 4, 5, 3, 2, 6, 7}, {1, 4, 5, 3, 2, 7, 6}, {1, 4, 5, 3, 6, 2, 7}, {1, 4, 5, 3, 7, 2, 6},
 {1, 4, 5, 6, 2, 3, 7}, {1, 4, 5, 6, 3, 2, 7}, {1, 4, 5, 7, 2, 3, 6}, {1, 4, 5, 7, 3, 2, 6}, {1, 4, 6, 2, 3, 5, 7},
 {1, 4, 6, 2, 3, 7, 5}, {1, 4, 6, 2, 5, 3, 7}, {1, 4, 6, 2, 7, 3, 5}, {1, 4, 6, 3, 2, 5, 7}, {1, 4, 6, 3, 2, 7, 5},
 {1, 4, 6, 3, 5, 2, 7}, {1, 4, 6, 3, 7, 2, 5}, {1, 4, 6, 5, 2, 3, 7}, {1, 4, 6, 5, 3, 2, 7}, {1, 4, 6, 7, 2, 3, 5},
 {1, 4, 6, 7, 3, 2, 5}, {1, 4, 7, 2, 3, 5, 6}, {1, 4, 7, 2, 3, 6, 5}, {1, 4, 7, 2, 5, 3, 6}, {1, 4, 7, 2, 6, 3, 5},
 {1, 4, 7, 3, 2, 5, 6}, {1, 4, 7, 3, 2, 6, 5}, {1, 4, 7, 3, 5, 2, 6}, {1, 4, 7, 3, 6, 2, 5}, {1, 4, 7, 5, 2, 3, 6},
 {1, 4, 7, 5, 3, 2, 6}, {1, 4, 7, 6, 2, 3, 5}, {1, 4, 7, 6, 3, 2, 5}, {1, 5, 2, 3, 4, 6, 7}, {1, 5, 2, 3, 4, 7, 6},
 {1, 5, 2, 3, 6, 4, 7}, {1, 5, 2, 3, 7, 4, 6}, {1, 5, 2, 4, 3, 6, 7}, {1, 5, 2, 4, 3, 7, 6}, {1, 5, 2, 4, 6, 3, 7},
 {1, 5, 2, 4, 7, 3, 6}, {1, 5, 2, 6, 3, 4, 7}, {1, 5, 2, 6, 4, 3, 7}, {1, 5, 2, 7, 3, 4, 6}, {1, 5, 2, 7, 4, 3, 6},
 {1, 5, 3, 2, 4, 6, 7}, {1, 5, 3, 2, 4, 7, 6}, {1, 5, 3, 2, 6, 4, 7}, {1, 5, 3, 2, 7, 4, 6}, {1, 5, 3, 4, 2, 6, 7},
 {1, 5, 3, 4, 2, 7, 6}, {1, 5, 3, 4, 6, 2, 7}, {1, 5, 3, 4, 7, 2, 6}, {1, 5, 3, 6, 2, 4, 7}, {1, 5, 3, 6, 4, 2, 7},
 {1, 5, 3, 7, 2, 4, 6}, {1, 5, 3, 7, 4, 2, 6}, {1, 5, 4, 2, 3, 6, 7}, {1, 5, 4, 2, 3, 7, 6}, {1, 5, 4, 2, 6, 3, 7},
 {1, 5, 4, 2, 7, 3, 6}, {1, 5, 4, 3, 2, 6, 7}, {1, 5, 4, 3, 2, 7, 6}, {1, 5, 4, 3, 6, 2, 7}, {1, 5, 4, 3, 7, 2, 6},
 {1, 5, 4, 6, 2, 3, 7}, {1, 5, 4, 6, 3, 2, 7}, {1, 5, 4, 7, 2, 3, 6}, {1, 5, 4, 7, 3, 2, 6}, {1, 5, 6, 2, 3, 4, 7},
 {1, 5, 6, 2, 4, 3, 7}, {1, 5, 6, 3, 2, 4, 7}, {1, 5, 6, 3, 4, 2, 7}, {1, 5, 6, 4, 2, 3, 7}, {1, 5, 6, 4, 3, 2, 7},
 {1, 5, 7, 2, 3, 4, 6}, {1, 5, 7, 2, 4, 3, 6}, {1, 5, 7, 3, 2, 4, 6}, {1, 5, 7, 3, 4, 2, 6}, {1, 5, 7, 4, 2, 3, 6},
 {1, 5, 7, 4, 3, 2, 6}, {1, 6, 2, 3, 4, 5, 7}, {1, 6, 2, 3, 5, 4, 7}, {1, 6, 2, 4, 3, 5, 7}, {1, 6, 2, 4, 5, 3, 7},
 {1, 6, 2, 5, 3, 4, 7}, {1, 6, 2, 5, 4, 3, 7}, {1, 6, 3, 2, 4, 5, 7}, {1, 6, 3, 2, 5, 4, 7}, {1, 6, 3, 4, 2, 5, 7},
 {1, 6, 3, 4, 5, 2, 7}, {1, 6, 3, 5, 2, 4, 7}, {1, 6, 3, 5, 4, 2, 7}, {1, 6, 4, 2, 3, 5, 7}, {1, 6, 4, 2, 5, 3, 7},
 {1, 6, 4, 3, 2, 5, 7}, {1, 6, 4, 3, 5, 2, 7}, {1, 6, 4, 5, 2, 3, 7}, {1, 6, 4, 5, 3, 2, 7}, {1, 6, 5, 2, 3, 4, 7},
 {1, 6, 5, 2, 4, 3, 7}, {1, 6, 5, 3, 2, 4, 7}, {1, 6, 5, 3, 4, 2, 7}, {1, 6, 5, 4, 2, 3, 7}, {1, 6, 5, 4, 3, 2, 7}};

(* Seven-point syzygies; s[k<i>,k<j>] denotes $s_{ij}$ *)
syzygies7mhv = {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0,
  -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0,
  0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1, -1,
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0,
  0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0,
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0,
  1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0,
  0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0,
  0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1,
  1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1,
  0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0,
  0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0,
  0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0,
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0,
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1,
  0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
  0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1,
  0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0,
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0,
  -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0,
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1,
  1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {-1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1,
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, -1, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0,
  0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {-1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
  1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1,
  -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {-1, -1, -1, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  1, 0, 0, 0, 0, 0, 0}, {-1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0,
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0},
 {1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 1}, {-s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], 0, 0, -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0,
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], 0, -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -s[k2, k3] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0,
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {-s[k2, k3] + s[k1, k6, k7], 0, -s[k2, k3] + s[k5, k6] + s[k1, k6, k7], -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], -s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0,
  -s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k1, k6, k7], 0, -s[k2, k3] - s[k3, k4] + s[k5, k6] + s[k1, k6, k7],
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0, 0, -s[k2, k3] + s[k4, k5] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -s[k2, k3] + s[k1, k6, k7], 0, 0, -s[k2, k3] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -s[k2, k3] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], -s[k2, k3] + s[k5, k6] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], 0, 0,
  -s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7], 0, 0, -s[k2, k3] - s[k3, k4] + s[k1, k6, k7], 0, 0,
  -s[k2, k3] - s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0,
  -s[k2, k3] + s[k4, k5] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7] + s[k2, k3], -s[k1, k7] + s[k2, k3] - s[k6, k7], 0, 0, -s[k1, k7] + s[k2, k3] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k2, k3] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, -s[k1, k7] + s[k2, k3] + s[k3, k4], -s[k1, k7] + s[k2, k3] + s[k3, k4] - s[k6, k7], 0, 0,
  -s[k1, k7] + s[k2, k3] + s[k3, k4] + s[k5, k6] - s[k5, k6, k7], 0, -s[k1, k7] + s[k2, k3] - s[k4, k5] + s[k3, k4, k5], -s[k1, k7] + s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k3, k4, k5],
  -s[k1, k7] + s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7], -s[k1, k7] + s[k2, k3] - s[k6, k7], 0, 0, -s[k1, k7] + s[k2, k3] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -s[k1, k7] + s[k2, k3] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k2, k3] + s[k3, k4] - s[k6, k7], 0, 0,
  -s[k1, k7] + s[k2, k3] + s[k3, k4] + s[k5, k6] - s[k5, k6, k7], 0, -s[k1, k7], -s[k1, k7] + s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k3, k4, k5], -s[k1, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3],
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {-s[k1, k7], -s[k1, k7] - s[k6, k7], -s[k1, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k2, k3] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7],
  s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0,
  s[k2, k3] + s[k4, k5] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7], 0, s[k2, k3] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7] + s[k4, k5, k6],
  s[k2, k3] - s[k5, k6] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7] + s[k4, k5, k6], 0, 0, s[k2, k3] + s[k4, k5] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7], 0, -s[k1, k7], -s[k1, k7] - s[k6, k7],
  -s[k1, k7], s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k2, k3] + s[k3, k4] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7],
  s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], -s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k2] - s[k1, k7] - s[k2, k3] + s[k4, k5] - s[k6, k7] + s[k1, k2, k3] +
   s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {s[k1, k7], s[k1, k7] - s[k2, k3] + s[k6, k7], s[k1, k7], -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7],
  -s[k2, k3] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7],
  -s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, -s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7], 0,
  -s[k2, k3] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], -s[k2, k3] + s[k5, k6] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], 0, 0,
  -s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7], 0, s[k1, k7], s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k6, k7], s[k1, k7],
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7],
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], s[k1, k7], s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k6, k7] - s[k3, k4, k5], 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], 0, 0, 0, -s[k1, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], 0,
  0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k1, k2, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0,
  0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] + s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k1, k2, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k7] - s[k1, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k5, k6] - s[k1, k6, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] - s[k1, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6],
  s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k5, k6] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7] + s[k4, k5, k6],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] - s[k1, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] + s[k3, k4] - s[k5, k6] - s[k1, k6, k7],
  s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0,
  -s[k5, k6] - s[k1, k6, k7] + s[k2, k3, k4], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] + s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], 0, 0, s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k5, k6] + s[k6, k7] - s[k1, k2, k3] - s[k1, k6, k7] + s[k4, k5, k6],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k7], s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7],
  -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0}, {s[k1, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7], s[k1, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, 0,
  s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k6, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -s[k1, k7] - s[k2, k3] + s[k5, k6] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0,
  0, 0, -s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k5, k6] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, -s[k1, k7], -s[k1, k7] - s[k6, k7], -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0,
  s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k2] - s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k5, k6] + s[k1, k2, k3] + s[k1, k2, k7] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7],
  -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0,
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k7],
  -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k2] - s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k5, k6] + s[k1, k2, k3] + s[k1, k2, k7] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k7], s[k1, k7] + s[k6, k7], s[k1, k7], -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7],
  -s[k2, k3] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], s[k1, k7], s[k1, k7] + s[k6, k7], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7],
  -s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6] + s[k5, k6, k7], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7], s[k1, k7] + s[k6, k7], s[k1, k7],
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7],
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k1, k2] - s[k1, k7] - s[k2, k3] + s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5] -
   s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0,
  -s[k1, k7], s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6] - s[k5, k6, k7], -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0,
  s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k7], s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k2, k3] + s[k3, k4] + s[k6, k7] - s[k1, k6, k7] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7],
  -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], -s[k1, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0,
  0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0,
  s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k6, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0,
  s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0,
  -s[k2, k3] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0, -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, s[k1, k7] - s[k2, k3] - s[k3, k4] - s[k5, k6] + s[k5, k6, k7],
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5],
  -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k6, k7] - s[k2, k3, k4], 0, s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, s[k1, k6, k7] - s[k2, k3, k4], 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0,
  -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, -s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0,
  -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0,
  -s[k2, k3] - s[k3, k4] + s[k4, k5] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] + s[k4, k5] + s[k2, k3, k4], 0, 0, -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, -s[k2, k3] - s[k3, k4] + s[k4, k5] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k2, k3] - s[k6, k7], 0, 0, -s[k1, k7] + s[k2, k3] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] + s[k2, k3] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7],
  -s[k1, k7] + s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k6, k7] + s[k3, k4, k5], 0, 0, -s[k1, k7] + s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k3, k4, k5] +
   s[k4, k5, k6] + s[k5, k6, k7], 0, -s[k1, k7], -s[k1, k7] + s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k3, k4, k5], -s[k1, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, s[k3, k4] + s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k3, k4] + s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k2, k3] + s[k6, k7], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, s[k1, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k4, k5] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k3, k4] + s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, s[k1, k7],
  s[k1, k7] - s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k6, k7] - s[k3, k4, k5], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k2, k3] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7],
  s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k6, k7] - s[k3, k4, k5], 0, 0, s[k1, k7] + s[k3, k4] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7] + s[k2, k3, k4], -s[k1, k7] - s[k6, k7] + s[k2, k3, k4], 0, 0,
  -s[k1, k7] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], 0, -s[k1, k7] + s[k4, k5] + s[k2, k3, k4], -s[k1, k7] + s[k4, k5] - s[k6, k7] + s[k2, k3, k4],
  -s[k1, k7] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k3, k4] + s[k2, k3, k4] + s[k3, k4, k5], -s[k1, k7] - s[k3, k4] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5],
  -s[k1, k7] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k3, k4, k5] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k3, k4] - s[k5, k6] + s[k1, k2, k7] + s[k2, k3, k4], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], -s[k1, k7] + s[k4, k5] - s[k6, k7] + s[k2, k3, k4],
  -s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], 0,
  -s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] + s[k2, k3, k4] + s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k3, k4, k5] + s[k4, k5, k6], -s[k1, k7] - s[k3, k4] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5],
  -s[k1, k7] - s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k3, k4] - s[k5, k6] + s[k1, k2, k7] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k4, k5] + s[k2, k3, k4], 0, 0, 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k3, k4] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] - s[k4, k5] + s[k6, k7] - s[k2, k3, k4],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0,
  s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k3, k4] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k1, k7],
  -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k2, k3, k4], 0, 0, -s[k1, k7] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], 0, -s[k1, k7], -s[k1, k7] + s[k4, k5] - s[k6, k7] + s[k2, k3, k4], -s[k1, k7],
  -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], -s[k1, k7] + s[k4, k5] - s[k6, k7] + s[k2, k3, k4], -s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k4, k5, k6], 0,
  0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], 0, -s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k1, k7] + s[k2, k3, k4] + s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7],
  -s[k1, k7] - s[k3, k4] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5], -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7],
  -s[k1, k7] - s[k3, k4] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5], -s[k1, k7] - s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0,
  -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k1, k7] + s[k4, k5] - s[k6, k7] + s[k2, k3, k4], -s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7],
  0, -s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] + s[k2, k3, k4] + s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], -s[k1, k7] - s[k3, k4] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5],
  -s[k1, k7] - s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k2, k3, k4] + s[k3, k4, k5] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7], -s[k1, k7] - s[k6, k7], -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0,
  -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k2] - s[k1, k7] + s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0,
  -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7],
  -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k4, k5] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] + s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] - s[k4, k5] + s[k6, k7] - s[k2, k3, k4],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k3, k4] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k7], s[k1, k7] + s[k6, k7] - s[k2, k3, k4], s[k1, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7], s[k1, k7] - s[k4, k5] + s[k6, k7] - s[k2, k3, k4], s[k1, k7],
  s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], s[k1, k7] - s[k4, k5] + s[k6, k7] - s[k2, k3, k4], s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k2, k3, k4] - s[k4, k5, k6],
  s[k1, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, s[k1, k7], s[k1, k7] + s[k3, k4] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7],
  s[k1, k7] + s[k3, k4] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], s[k1, k7] + s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], 0, 0, -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7],
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7],
  0, s[k1, k7] - s[k2, k3] + s[k5, k6] + s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], s[k1, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7],
  s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], 0, s[k1, k7] - s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k6, k7] + s[k1, k2, k3] -
   s[k3, k4, k5] - s[k4, k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k6, k7] + s[k1, k2, k3] - s[k1, k6, k7] + s[k2, k3, k4] -
   s[k4, k5, k6] - s[k5, k6, k7], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {-s[k1, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k4, k5] - s[k5, k6] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k4, k5] - s[k5, k6] + s[k1, k6, k7] + s[k4, k5, k6], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0,
  -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0,
  -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, -s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0,
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0,
  -s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0,
  s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k2, k3] + s[k1, k6, k7] - s[k3, k4, k5] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0,
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k1, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, 0, s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k6, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] +
   s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0,
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0,
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0,
  -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0,
  s[k3, k4] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -s[k2, k3] - s[k3, k4] - s[k4, k5] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, -s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] - s[k3, k4] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0,
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], -s[k1, k7], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0,
  -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7],
  -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0,
  -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k5, k6] + s[k2, k3, k4] + s[k4, k5, k6], 0, 0,
  -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7], 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, 0, s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0,
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7], 0, 0, s[k1, k7] + s[k4, k5] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, 0,
  s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k2] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], 0, 0, s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], 0,
  s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], 0,
  s[k1, k7] + s[k4, k5] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], 0, s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, s[k1, k2] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, -s[k1, k2] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], 0, -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3],
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0}, {0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0,
  0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6],
  -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, -s[k1, k7] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4], 0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k2] - s[k2, k3, k4] + s[k3, k4, k5] + s[k5, k6, k7], -s[k1, k2] - s[k4, k5] - s[k2, k3, k4] + s[k3, k4, k5] + s[k5, k6, k7], 0, 0, -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7],
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k2, k3] - s[k4, k5] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0}, {-s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], 0, -s[k1, k7] + s[k5, k6] - s[k5, k6, k7], 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k6, k7], 0, 0, -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, -s[k1, k7] - s[k5, k6] - s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7],
  0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], 0, 0, -s[k1, k7] + s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0,
  -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0, -s[k1, k7] + s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0,
  0, 0, -s[k1, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k1, k7] + s[k1, k2, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, s[k2, k3] + s[k3, k4] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, s[k2, k3] + s[k3, k4] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6],
  -s[k2, k3] + s[k5, k6] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], 0, 0, -s[k2, k3] - s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7], 0,
  -s[k2, k3] - s[k3, k4] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6], -s[k2, k3] - s[k3, k4] + s[k5, k6] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k4, k5, k6],
  -s[k2, k3] + s[k4, k5] - s[k6, k7] + s[k1, k2, k3] + s[k1, k6, k7] - s[k3, k4, k5] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k2, k3] + s[k4, k5] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k2, k3] + s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k1, k2, k3] - s[k4, k5, k6], 0,
  s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k1, k2, k3] - s[k3, k4, k5] - s[k4, k5, k6], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7],
  -s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k2, k3] + s[k1, k2, k3] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k6, k7] - s[k1, k2, k3] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] +
   s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], -s[k1, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0,
  s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k2, k3] - s[k3, k4] + s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] - s[k3, k4] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0,
  -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] +
   s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k4, k5] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, s[k3, k4] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] + s[k3, k4] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] +
   s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k3, k4] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  -s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] - s[k4, k5] - s[k1, k6, k7] + s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k3, k4] - s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] + s[k3, k4, k5] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k7] - s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k1, k2, k3] - s[k3, k4, k5] - s[k4, k5, k6], 0, s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k1, k2, k3] - s[k3, k4, k5] - s[k4, k5, k6],
  -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0}, {0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0,
  0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k1, k7] + s[k6, k7] - s[k1, k6, k7], s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0, s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k1, k7] - s[k2, k3, k4] - s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] + s[k3, k4] - s[k5, k6] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7],
  s[k1, k7] + s[k3, k4] + s[k4, k5] - s[k2, k3, k4] - s[k3, k4, k5] - s[k4, k5, k6] + s[k5, k6, k7], 0, 0, -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7], s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0,
  s[k1, k7] - s[k2, k3] + s[k4, k5] + s[k5, k6] + s[k6, k7] + s[k1, k2, k3] - s[k1, k6, k7] + s[k2, k3, k4] - s[k4, k5, k6] - s[k5, k6, k7],
  s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k1, k2, k3] - s[k3, k4, k5] -
   s[k4, k5, k6], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7],
  -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] + s[k5, k6] + s[k6, k7] - s[k5, k6, k7], 0, 0,
  -s[k1, k7] + s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0,
  -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7], 0, 0,
  -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k2] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -s[k1, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, -s[k1, k7], -s[k1, k7] - s[k5, k6] - s[k1, k2, k3] + s[k4, k5, k6] + s[k5, k6, k7], 0,
  -s[k1, k7] + s[k6, k7] - s[k1, k2, k3] + s[k4, k5, k6], 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7], -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0,
  -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k7] - s[k6, k7] + s[k1, k6, k7],
  -s[k1, k7] - s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, -s[k1, k7] - s[k4, k5] - s[k6, k7] + s[k1, k6, k7] + s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k2] - s[k6, k7] + s[k1, k6, k7] - s[k3, k4, k5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k3, k4] - s[k2, k3, k4], 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k2, k3] + s[k3, k4] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7],
  s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, 0,
  s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], 0,
  -s[k1, k2] - s[k2, k3] - s[k3, k4] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7],
  0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7], s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7],
  s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0,
  s[k1, k7] + s[k4, k5] - s[k2, k3, k4] - s[k4, k5, k6] + s[k5, k6, k7], s[k1, k7] - s[k2, k3, k4] - s[k4, k5, k6] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k7] - s[k5, k6] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, s[k1, k7] + s[k4, k5] - s[k2, k3, k4] - s[k4, k5, k6] + s[k5, k6, k7], s[k1, k7] - s[k2, k3, k4] - s[k4, k5, k6] + s[k5, k6, k7], 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -s[k1, k2] - s[k2, k3, k4] + s[k3, k4, k5] + s[k5, k6, k7], -s[k1, k2] - s[k4, k5] - s[k2, k3, k4] + s[k3, k4, k5] + s[k5, k6, k7], 0, 0,
  -s[k1, k2] + s[k3, k4] - s[k2, k3, k4] + s[k5, k6, k7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7], s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7], 0, s[k1, k7] - s[k6, k7] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0,
  0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7] - s[k2, k3] + s[k1, k2, k3] - s[k4, k5, k6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -s[k1, k2] - s[k2, k3] - s[k4, k5] + s[k1, k2, k3] + s[k3, k4, k5], 0, 0, -s[k1, k2] - s[k2, k3] + s[k3, k4] + s[k1, k2, k3], -s[k1, k2] - s[k2, k3] + s[k1, k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, s[k1, k7]*(s[k2, k3] - s[k4, k5] - s[k2, k3, k4]), 0,
  s[k1, k7]*(s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6]), s[k1, k7]*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0,
  s[k1, k7]*(s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6]), s[k1, k7]*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7]),
  (s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(s[k1, k7]*(s[k2, k3] + s[k3, k4] - s[k2, k3, k4])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k2, k3, k4])), 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])),
  -((s[k4, k5] + s[k5, k6] - s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), (-s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7])*
   (s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] + s[k3, k4] - s[k2, k3, k4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*(s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6]), s[k1, k7]*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7])), (s[k1, k7] + s[k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  s[k1, k7]*(s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6]), 0, s[k1, k7]*(s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6]),
  s[k1, k7]*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k2, k3] + s[k3, k4] - s[k2, k3, k4])), 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k2, k3] + s[k4, k5] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0,
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, -(s[k4, k5]*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7])),
  (s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k2, k3] + s[k3, k4] - s[k2, k3, k4])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k4, k5] + s[k5, k6] - s[k4, k5, k6])),
  (-s[k1, k7] + s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7])), 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] + s[k3, k4] - s[k2, k3, k4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*s[k4, k5],
  (-s[k5, k6] - s[k1, k6, k7] + s[k2, k3, k4])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*
   (s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  0, (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7]), 0, 0,
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] + s[k4, k5] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k2, k3] + s[k3, k4] - s[k2, k3, k4])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(s[k1, k7]*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4])),
  s[k1, k7]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k5, k6, k7]),
  (s[k1, k7] + s[k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4])),
  s[k1, k7]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), s[k1, k7]*(s[k4, k5] - s[k5, k6] - s[k1, k6, k7] + s[k2, k3, k4]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*(s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (s[k4, k5] - s[k5, k6] - s[k1, k6, k7] + s[k2, k3, k4])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), -(s[k4, k5]*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7])),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k4, k5] - s[k5, k6] - s[k1, k2, k3] - s[k2, k3, k4] + s[k4, k5, k6] + s[k5, k6, k7]), 0, 0,
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, s[k1, k7]*s[k5, k6], (-s[k1, k7] + s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5])), 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*s[k4, k5],
  (s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0,
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0,
  (s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]),
  (s[k4, k5] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {s[k1, k7]*s[k5, k6], (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4]),
  0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), (-s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7])*
   (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), (-s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7])*
   (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, -((s[k1, k7] + s[k4, k5] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6])*
    (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k1, k7] - s[k1, k2, k7] - s[k1, k6, k7] + s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k4, k5] + s[k5, k6] - s[k4, k5, k6])), -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] + s[k5, k6] - s[k2, k3, k4] - s[k4, k5, k6])),
  0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])),
  -((s[k1, k7] + s[k4, k5] + s[k5, k6] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0,
  -((s[k1, k7] + s[k4, k5] + s[k6, k7] - s[k1, k6, k7] - s[k4, k5, k6])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  (s[k1, k7] - s[k1, k2, k7] - s[k1, k6, k7] + s[k3, k4, k5])*(s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, s[k1, k7]*s[k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k2, k3] - s[k4, k5] + s[k3, k4, k5])), 0,
  -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])), -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), 0, 0, 0, 0, -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])),
  -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), (s[k1, k2] - s[k1, k2, k3] - s[k1, k2, k7] + s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] - s[k5, k6] - s[k6, k7] + s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(s[k2, k3]*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k2, k3] - s[k4, k5] + s[k3, k4, k5]), 0, 0,
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k1, k2] + s[k2, k3] - s[k4, k5] - s[k1, k2, k3] - s[k1, k2, k7] + s[k3, k4, k5] + s[k4, k5, k6]),
  (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0,
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k1, k2] + s[k2, k3] - s[k4, k5] - s[k1, k2, k3] - s[k1, k2, k7] + s[k3, k4, k5] + s[k4, k5, k6]),
  (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7]), (s[k4, k5] + s[k1, k2, k7] - s[k3, k4, k5] - s[k4, k5, k6])*
   (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] - s[k5, k6] + s[k6, k7] - s[k1, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*s[k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])),
  -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k1, k2] - s[k1, k2, k3] - s[k1, k2, k7] + s[k4, k5, k6])),
  -((s[k1, k7] + s[k6, k7])*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), -(s[k1, k7]*(s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k1, k2, k7] - s[k3, k4, k5] - s[k4, k5, k6])), 0,
  -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])), -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k2, k3] + s[k3, k4] + s[k4, k5] + s[k1, k2, k7] - s[k3, k4, k5] - s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0,
  -((s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k3, k4] + s[k4, k5] - s[k3, k4, k5]),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(s[k2, k3]*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7])), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, s[k1, k7]*(s[k4, k5] + s[k1, k2, k7] - s[k3, k4, k5] - s[k4, k5, k6]), (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] - s[k1, k6, k7]),
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k1, k2] + s[k2, k3] - s[k4, k5] - s[k1, k2, k3] - s[k1, k2, k7] + s[k3, k4, k5] + s[k4, k5, k6]),
  (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7]), 0, 0, 0, 0, 0, 0, (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*
   (s[k1, k2] + s[k2, k3] + s[k3, k4] - s[k1, k2, k3] - s[k1, k2, k7] + s[k4, k5, k6]), 0, (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*
   (s[k1, k2] + s[k2, k3] - s[k4, k5] - s[k1, k2, k3] - s[k1, k2, k7] + s[k3, k4, k5] + s[k4, k5, k6]), (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] + s[k6, k7] - s[k1, k6, k7]), 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k2, k3]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(s[k1, k7]*(s[k3, k4] + s[k4, k5] - s[k3, k4, k5])), (s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4]),
  -((s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0,
  -((s[k1, k2] + s[k2, k3] + s[k3, k4] - s[k1, k2, k3] - s[k1, k2, k7] + s[k4, k5, k6])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0,
  -((s[k1, k2] + s[k2, k3] + s[k3, k4] + s[k4, k5] - s[k1, k2, k3] - s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(s[k1, k7]*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4])), s[k1, k7]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]),
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k5, k6, k7]), (s[k1, k7] + s[k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0,
  -(s[k1, k7]*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4])), s[k1, k7]*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]),
  -(s[k1, k7]*(s[k3, k4] + s[k4, k5] + s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  s[k1, k7]*(s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*s[k5, k6], (-s[k1, k7] + s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k3, k4] + s[k4, k5] - s[k5, k6] - s[k6, k7] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5] + s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k3, k4] + s[k1, k6, k7] - s[k2, k3, k4] - s[k3, k4, k5])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, s[k1, k7]*s[k5, k6],
  (s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k5, k6] + s[k1, k6, k7] - s[k2, k3, k4]), 0, 0, -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])),
  (-s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -((s[k1, k7] + s[k6, k7] - s[k1, k6, k7])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7])), (-s[k1, k7] + s[k5, k6] - s[k6, k7] + s[k1, k6, k7])*
   (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, (-s[k1, k7] + s[k4, k5] + s[k5, k6] - s[k6, k7] + s[k1, k2, k7] + s[k1, k6, k7] - s[k3, k4, k5] - s[k4, k5, k6])*
   (s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, (s[k1, k7] - s[k1, k2, k7] - s[k1, k6, k7] + s[k3, k4, k5])*(s[k6, k7] - s[k1, k6, k7] + s[k2, k3, k4] - s[k5, k6, k7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {s[k1, k7]*s[k2, k3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  -(s[k1, k7]*(s[k2, k3] - s[k4, k5] + s[k3, k4, k5])), 0, -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])), -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), 0, 0, 0, 0,
  -(s[k1, k7]*(s[k2, k3] + s[k1, k2, k7] - s[k4, k5, k6])), -(s[k1, k7]*(s[k1, k2] + s[k2, k3] - s[k1, k2, k3])), (s[k1, k2] - s[k1, k2, k3] - s[k1, k2, k7] + s[k4, k5, k6])*
   (s[k2, k3] - s[k1, k2, k3] - s[k2, k3, k4] + s[k5, k6, k7]), -((s[k1, k2] + s[k2, k3] - s[k1, k2, k3])*(s[k1, k7] + s[k5, k6] + s[k1, k2, k3] - s[k4, k5, k6] - s[k5, k6, k7])), 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};

(* Generators for seven-point syzygies, eq. (8.4) *)
generators7mhv = {{0, 0, 0, 0, 0,
  0, -s[k1, k7] s[k2, k4] - s[k1, k7] s[k3, k4] - s[k1, k7] s[k4, k5],
   0, s[k1, k4] s[k1, k7] + s[k1, k7] s[k4, k7], s[k1, k4] s[k1, k7],
  0, 0, 0, 0, s[k1, k4] s[k1, k7] + s[k1, k7] s[k4, k7],
  s[k1, k4] s[k1, k7], s[k1, k5] s[k4, k7],
  s[k1, k4] s[k1, k7] + s[k1, k4] s[k5, k7], 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, s[k1, k7] s[k2, k4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0}};

